Quantum-Classical Hybrid Methods for Optimization: Lessons from Classical Decomposition

Quantum and physics-inspired solvers provide specialized sampling interfaces for Ising and quadratic unconstrained binary optimization models, but constrained optimization requires broader coordination and certification. This survey uses classical decomposition to analyze how such solvers can be integrated into hybrid quantum-classical algorithms. We distinguish formal decomposition, reformulation and reduction, and computational orchestration. For each interface, we ask what the transformation preserves, which assumptions make the outer method converge, and which certificates the implemented inner routine supplies. The central questions are whether that information meets the classical algorithm's requirements and whether hybridization improves solution quality or total cost enough to justify its coordination overhead. Benders decomposition, column generation, graph reduction, and copositive methods illustrate this distinction by separating heuristic proposals from classical certification. We also distinguish component effects within a fixed wrapper, reduction--solver interactions, and comparisons between complete quantum-enabled and classical systems. The analyzed studies provide conditional component benefits and favorable co-design evidence, but do not establish transferable end-to-end superiority over strong classical comparators. The resulting framework identifies opportunities for constraint programming and operations research in structure-preserving design, safeguarded hybrid algorithms, and controlled benchmarking.

==> anc/README.txt <==
Quantum-Classical Hybrid Methods for Optimization: Lessons from Classical Decomposition
Complete arXiv source and ancillary audit package

Compile main.tex, then supplementary.tex, separately with pdfLaTeX (four passes each).
Both documents embed their bibliography, figures and tables; no BibTeX is needed.
00README.json specifies their order for arXiv's combined PDF.
The main article is followed by the supplementary audit, with its own page numbering.
The anc directory contains the machine-readable audit and provenance files.
It is not a compilation dependency. references.bib retains bibliography provenance.

In the journal version, Online Resource 1 / ESM_1.pdf is the supplementary audit;
Online Resource 2 / ESM_2.zip contains its source and companion data. Here the audit
is appended to the article, its source is supplementary.tex, and its data are in anc/.
Exported TeX resource pointers are adapted accordingly; scientific text is unchanged.
Supplement hyperlink destinations are prefixed to prevent collisions with the article.
Historical labels in the audit data/dictionary are retained. Double underscores in
companion filenames replace original directory separators; see the mapping below.
SOURCE_MANIFEST.json records source hashes, export adaptations, and payload hashes.
Archived discovery/status logs retain their original dates, scope and limitations.

Source mapping:
  Hybrid_QC_Opt_arXiv.bbl -> inlined in main.tex
  figures/figure1.tex -> inlined in main.tex
  figures/figure2.tex -> inlined in main.tex
  figures/figure3.tex -> inlined in main.tex
  figures/figure4.tex -> inlined in main.tex
  figures/figure5.tex -> inlined in main.tex
  figures/figure6.tex -> inlined in main.tex
  figures/figure7.tex -> inlined in main.tex
  main.tex -> inlined in main.tex
  manuscript-body.tex -> inlined in main.tex
  manuscript-frontmatter.tex -> inlined in main.tex
  references.bib -> references.bib
  sections/00-abstract.tex -> inlined in main.tex
  sections/01-introduction.tex -> inlined in main.tex
  sections/02-classical-background.tex -> inlined in main.tex
  sections/03-solvers.tex -> inlined in main.tex
  sections/04-hybrid-methods.tex -> inlined in main.tex
  sections/05-attribution.tex -> inlined in main.tex
  sections/06-outlook.tex -> inlined in main.tex
  sections/07-survey-method.tex -> inlined in main.tex
  sections/08-declarations.tex -> inlined in main.tex
  sections/09-acknowledgments.tex -> inlined in main.tex
  survey-metadata.tex -> inlined in main.tex
  tables/table1.tex -> inlined in main.tex
  tables/table2.tex -> inlined in main.tex
  tables/table4.tex -> inlined in main.tex
  tables/table5.tex -> inlined in main.tex
  tables/table6.tex -> inlined in main.tex
  manuscript-frontmatter.tex -> inlined in supplementary.tex
  references.bib -> references.bib
  supplementary/audit-schema.json -> anc/supplementary__audit-schema.json
  supplementary/audit-summary.tex -> inlined in supplementary.tex
  supplementary/audit-tables.tex -> inlined in supplementary.tex
  supplementary/claim-locations.csv -> anc/supplementary__claim-locations.csv
  supplementary/claim-locations.tex -> inlined in supplementary.tex
  supplementary/context-audit.tex -> inlined in supplementary.tex
  supplementary/data-dictionary.tex -> inlined in supplementary.tex
  supplementary/discovery-search/2026-10-12/bibliography-sources.json -> anc/supplementary__discovery-search__2026-10-12__bibliography-sources.json
  supplementary/discovery-search/2026-10-12/discovery.json -> anc/supplementary__discovery-search__2026-10-12__discovery.json
  supplementary/discovery-search/2026-10-12/literature-search-additions.csv -> anc/supplementary__discovery-search__2026-10-12__literature-search-additions.csv
  supplementary/discovery-search/README.txt -> anc/supplementary__discovery-search__README.txt
  supplementary/discovery-search/extension/comparative-search.json -> anc/supplementary__discovery-search__extension__comparative-search.json
  supplementary/discovery-search/extension/constraints-theory-search.json -> anc/supplementary__discovery-search__extension__constraints-theory-search.json
  supplementary/discovery-search/extension/decomposition-search.json -> anc/supplementary__discovery-search__extension__decomposition-search.json
  supplementary/discovery-search/extension/root-search.json -> anc/supplementary__discovery-search__extension__root-search.json
  supplementary/discovery-search/metadata-clarifications.json -> anc/supplementary__discovery-search__metadata-clarifications.json
  supplementary/discovery-search/targeted/arxiv-search.json -> anc/supplementary__discovery-search__targeted__arxiv-search.json
  supplementary/discovery-search/targeted/method-candidates.json -> anc/supplementary__discovery-search__targeted__method-candidates.json
  supplementary/discovery-search/targeted/publisher-search.json -> anc/supplementary__discovery-search__targeted__publisher-search.json
  supplementary/discovery-search/targeted/root-search.json -> anc/supplementary__discovery-search__targeted__root-search.json
  supplementary/discovery-search/targeted/search-summary.txt -> anc/supplementary__discovery-search__targeted__search-summary.txt
  supplementary/literature-search.csv -> anc/supplementary__literature-search.csv
  supplementary/software-catalog.json -> anc/supplementary__software-catalog.json
  supplementary/software-catalog.tex -> inlined in supplementary.tex
  supplementary/software-screening.json -> anc/supplementary__software-screening.json
  supplementary/status-checks/2026-10-12/additional-published-status.json -> anc/supplementary__status-checks__2026-10-12__additional-published-status.json
  supplementary/status-checks/2026-10-12/background-status.json -> anc/supplementary__status-checks__2026-10-12__background-status.json
  supplementary/status-checks/2026-10-12/evidence-status.json -> anc/supplementary__status-checks__2026-10-12__evidence-status.json
  supplementary/status-checks/README.txt -> anc/supplementary__status-checks__README.txt
  supplementary/status-checks/group-a.json -> anc/supplementary__status-checks__group-a.json
  supplementary/status-checks/group-b.json -> anc/supplementary__status-checks__group-b.json
  supplementary/status-checks/publication_status_checks.csv -> anc/supplementary__status-checks__publication_status_checks.csv
  supplementary/survey-method-details.tex -> inlined in supplementary.tex
  supplementary/targeted-checks/2026-10-12-author-round4-background.json -> anc/supplementary__targeted-checks__2026-10-12-author-round4-background.json
  supplementary/targeted-checks/2026-10-12-final-claims.json -> anc/supplementary__targeted-checks__2026-10-12-final-claims.json
  supplementary_audit_tables.bbl -> inlined in supplementary.tex
  supplementary_audit_tables.tex -> inlined in supplementary.tex
  supplementary_data_dictionary.md -> anc/supplementary_data_dictionary.md
  supplementary_exclusion_log.csv -> anc/supplementary_exclusion_log.csv
  supplementary_studies.csv -> anc/supplementary_studies.csv
  survey-metadata.json -> anc/survey-metadata.json
  survey-metadata.tex -> inlined in supplementary.tex


==> anc/SOURCE_MANIFEST.json <==
{
  "target": "Complete arXiv submission (article, appended audit, ancillary data)",
  "generator": "scripts/package_arxiv_submission.py",
  "sources": [
    {
      "source": "Hybrid_QC_Opt_arXiv.bbl",
      "sha256": "1eac2ba45aa8e88c7ff1c5cd4c9c1e71b1d88e62ce52d3ae4963f44885f87dd4",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "figures/figure1.tex",
      "sha256": "18f884466b6b54137255e26b38f35eadf243ddd997b3c67a822c06a19c799630",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "figures/figure2.tex",
      "sha256": "967d9377261d5707662082a830191db3d40964b75b34f87ff9b35483aae7c55d",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "figures/figure3.tex",
      "sha256": "68d801a7d162da0e02693524c1550d16586c195a78dee77f0e48d53851ad9229",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "figures/figure4.tex",
      "sha256": "c3b04a7657203d13c87f1716851241592baa7df28e38b064545231a9bfb0be7f",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "figures/figure5.tex",
      "sha256": "d0ff421a396b50b6353f76d2da9ea36ba20d7f1f5ecf5f6fc3e7e709d8985c28",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "figures/figure6.tex",
      "sha256": "bfa0ca4c4b685142b4c0b6ef02f8e2b44be248f32bf07d385f183b20f52f2b98",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "figures/figure7.tex",
      "sha256": "f0165be71867d472bac4a34c3c45d5aaa928224d3bf0a4741c89aaf00a43101f",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "main.tex",
      "sha256": "27e5dec24c51908e29e27f183abc5237e42bf09796c47bf31134c9041763ed97",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "manuscript-body.tex",
      "sha256": "8c8d765dfb1b4d83962a0639bb40b5a9fe9b89b8b2b6930b98fb5bc3a634dc21",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "manuscript-frontmatter.tex",
      "sha256": "a49b654a11984fb30111fc291d71dd025436beee68b3225e00fa4e94730619f8",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "references.bib",
      "sha256": "cc4e1678c6efc28b4dbec63809edc9c7388032d424b4c732a54da42b6ab2c83d",
      "destination": "references.bib",
      "document": "main.tex"
    },
    {
      "source": "sections/00-abstract.tex",
      "sha256": "713a9e5c87d5ed6c8d68ad8a454601825882df0b7347b560f5acf45cfb03cccf",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/01-introduction.tex",
      "sha256": "9e78fc96621e675906afdaaf29771dda813a4b02f640fc9bfc47d9f8728bdb7e",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/02-classical-background.tex",
      "sha256": "1bbf3305f06ddbd791c0157c430b2349c4e59216fe562bb1247d9d41a2ca664f",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/03-solvers.tex",
      "sha256": "253a49420b2b725944546f6205d39bc9c27739cfa8412f7ecf787019f69e6caa",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/04-hybrid-methods.tex",
      "sha256": "a9b85a282f42b158941f4c3d06215b731643d79c21c9d62355f98542c1cdc409",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/05-attribution.tex",
      "sha256": "9b9f357a7eeb1fc33d89de9e756f3dfb0ace136d4f78108d05cf3bd5eef32c7c",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/06-outlook.tex",
      "sha256": "27471710ed16257532f37d446432e66c0d1b6d79aca9b6ef47654f399026d0c2",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/07-survey-method.tex",
      "sha256": "e36bb92250742f0ce1ac5a6b0ff19e91d295c88731b09439a95e71462844d974",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/08-declarations.tex",
      "sha256": "58d4e6400b271b921629b494cb759060c7ae269ed5ca7639d4c8e76280680597",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "sections/09-acknowledgments.tex",
      "sha256": "3dfaf5dc3c7e8e6af5d4ac5034ef09ca58f4bca43be5bc79a35dcd4a4393959b",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "survey-metadata.tex",
      "sha256": "48e809948a37bc7322b534107226132bee33ea92680326eeb380b5cca860451b",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "tables/table1.tex",
      "sha256": "2ba0f7e9066885376ceb4efb00da5f59c1c2848cdd2cd8b9009658c702585213",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "tables/table2.tex",
      "sha256": "b68c58001f5a1aa0f7a61509b4e8840a62330a6cb9fc9faa65133f02e4e74ba1",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "tables/table4.tex",
      "sha256": "71db29db90a1540cd05172d1e3f61a0f68c6f5aae3a13617bfab9344e21a3b41",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "tables/table5.tex",
      "sha256": "3694994b9a44873c93f4b557e0bc17cab965c8938046f2ae06b0ae4e54d6898d",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "tables/table6.tex",
      "sha256": "1198d4eb1dfa9fbe0dfe2be96ae17dfe7320ba1d049054e9a04dd2f6bd405f9a",
      "destination": "inlined in main.tex",
      "document": "main.tex"
    },
    {
      "source": "manuscript-frontmatter.tex",
      "sha256": "a49b654a11984fb30111fc291d71dd025436beee68b3225e00fa4e94730619f8",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "references.bib",
      "sha256": "cc4e1678c6efc28b4dbec63809edc9c7388032d424b4c732a54da42b6ab2c83d",
      "destination": "references.bib",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/audit-schema.json",
      "sha256": "778cdd578447733e9b7eebaf0f54286ac91e0c15d93dca0c18ea0946b693d34e",
      "destination": "anc/supplementary__audit-schema.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/audit-summary.tex",
      "sha256": "f07130d22879d3a80255e26747f73ee29250d0cd8d3d88caea8f98958067e19d",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/audit-tables.tex",
      "sha256": "5c821ea8f34ac97b930e0ecced1ee8e48dbcc5cc1d4b778afe85f0abbfe79eb6",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/claim-locations.csv",
      "sha256": "b74bf0e39e5c5c075afd3456d25e87f6e420c5a10afe73b51460e069223f03bb",
      "destination": "anc/supplementary__claim-locations.csv",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/claim-locations.tex",
      "sha256": "c9998973f001bc24cfe4fc01e7faf684ebe8e42f26f6e1945ad2d0cbdfef34d0",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/context-audit.tex",
      "sha256": "c06bbc0307da79349dfe7d1d04ecf1bbd68d01755d4219833b2ecb143693a22d",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/data-dictionary.tex",
      "sha256": "3345e090e637901c478104bb3bfa9cc5a1c4d99cccf716adcb8bdc7a65205306",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/2026-10-12/bibliography-sources.json",
      "sha256": "9e6168157df809fe6701a99a79df2c60699951a75d5fc28f6a5c9e4de5966509",
      "destination": "anc/supplementary__discovery-search__2026-10-12__bibliography-sources.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/2026-10-12/discovery.json",
      "sha256": "ec5f7f250772976aaadbbf7d60146ba3c926b969f3d8f1e3b7e2eaf591c73e2e",
      "destination": "anc/supplementary__discovery-search__2026-10-12__discovery.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/2026-10-12/literature-search-additions.csv",
      "sha256": "2d715fdbd76f5baf56d66c2389f26b780c47cf756c83bd9c9d532a6faf6d106e",
      "destination": "anc/supplementary__discovery-search__2026-10-12__literature-search-additions.csv",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/README.txt",
      "sha256": "1e9692aa14b19a855ae9f5d42beba1f09590b4a5645c6f42f96ad51e5ae4c6c2",
      "destination": "anc/supplementary__discovery-search__README.txt",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/extension/comparative-search.json",
      "sha256": "1e15b8b27a87336f49e0073ceb4357e040e1075c95fcc18734c6b6378d5179b0",
      "destination": "anc/supplementary__discovery-search__extension__comparative-search.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/extension/constraints-theory-search.json",
      "sha256": "43f20d8e320dcf5a4b2d3809932114c13d081af37418c6f75e0f415d3a5a4670",
      "destination": "anc/supplementary__discovery-search__extension__constraints-theory-search.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/extension/decomposition-search.json",
      "sha256": "9bb487b8f1bbbe1358372f4fa37b06f9ea624b82155d20b8e2bd3ef3b83c60ff",
      "destination": "anc/supplementary__discovery-search__extension__decomposition-search.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/extension/root-search.json",
      "sha256": "7e9ee0eb753eaa4250a513ac6c84e1035abc815fc2c7f01e9d2b1ba3c5ca1f01",
      "destination": "anc/supplementary__discovery-search__extension__root-search.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/metadata-clarifications.json",
      "sha256": "49585b20815112f80c324ce5194c738a0fb3c11e5a9735bf113e1d1d9b7eb78b",
      "destination": "anc/supplementary__discovery-search__metadata-clarifications.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/targeted/arxiv-search.json",
      "sha256": "7d995e178cf01fd93a67753fe5eea917893c715a64becb42cbdfae8e6befb753",
      "destination": "anc/supplementary__discovery-search__targeted__arxiv-search.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/targeted/method-candidates.json",
      "sha256": "b6a1e106da9b84e670a68b561530a3429f37699671ae35d23fb888209b76359c",
      "destination": "anc/supplementary__discovery-search__targeted__method-candidates.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/targeted/publisher-search.json",
      "sha256": "fd4c27bfb8ecb3cf4f98798afa65f6b37542e9e29075df6319dd5714eb8c5ed1",
      "destination": "anc/supplementary__discovery-search__targeted__publisher-search.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/targeted/root-search.json",
      "sha256": "da760da0a088ffe0a3abc658f1405956eb7a2790a2c7292c7f520d13b8498e55",
      "destination": "anc/supplementary__discovery-search__targeted__root-search.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/discovery-search/targeted/search-summary.txt",
      "sha256": "bda25683be6a3119b6bd01822f5ef56e50e9189fc23452f1e3979c71e2b29fdd",
      "destination": "anc/supplementary__discovery-search__targeted__search-summary.txt",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/literature-search.csv",
      "sha256": "eeb8b02bcb2272100470a3592ec6305f0c2adf91efe358f13c33bc7a9171653a",
      "destination": "anc/supplementary__literature-search.csv",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/software-catalog.json",
      "sha256": "720e6ac2c712a7f892d1c7085247f42d6b1d8026646e9a7580503f52c061a334",
      "destination": "anc/supplementary__software-catalog.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/software-catalog.tex",
      "sha256": "209bec5683e473dc716d0e0fca94ee9bff2622421318bddd7ae70b53add70271",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/software-screening.json",
      "sha256": "b3b24e6338187bd6ed5cf094909c54179452fb1fa77d9e6decb45a912c375006",
      "destination": "anc/supplementary__software-screening.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/status-checks/2026-10-12/additional-published-status.json",
      "sha256": "d64d5301948d71e452f9cc2336a71bbc74c29c250254e7d258f52a8ab5625fbe",
      "destination": "anc/supplementary__status-checks__2026-10-12__additional-published-status.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/status-checks/2026-10-12/background-status.json",
      "sha256": "519db3baefc15e25068d0a6f712d58a69f82065f521c53f855b051bc602d2460",
      "destination": "anc/supplementary__status-checks__2026-10-12__background-status.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/status-checks/2026-10-12/evidence-status.json",
      "sha256": "426dc45b4e6477fe6bfc60a8ab561b48661b09f70af0e566971c5c285a2d826f",
      "destination": "anc/supplementary__status-checks__2026-10-12__evidence-status.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/status-checks/README.txt",
      "sha256": "229b2c703b4b3e4706c5c206f93ef8ebb9c50466e9990b688d5aad158d9146b3",
      "destination": "anc/supplementary__status-checks__README.txt",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/status-checks/group-a.json",
      "sha256": "6cd14546cc0c05196f3bc9e410df46cf39733827d7ee0b84baf8a328aa9574c6",
      "destination": "anc/supplementary__status-checks__group-a.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/status-checks/group-b.json",
      "sha256": "bdac9a7d48e9cfa0253229dd7a4097e702666104eb978449bafc31f4b3b9a5b3",
      "destination": "anc/supplementary__status-checks__group-b.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/status-checks/publication_status_checks.csv",
      "sha256": "83e2b5d445e90718a7427371318a0995b8de3ed0f0a1dd442bf674411d7ec043",
      "destination": "anc/supplementary__status-checks__publication_status_checks.csv",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/survey-method-details.tex",
      "sha256": "4ce00f34d05e938762b58fbc3ccc539cb9077cc78c5b9bd46e0db35012ab8cef",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/targeted-checks/2026-10-12-author-round4-background.json",
      "sha256": "3f5e5db00ad62cc55f25ecbbe53a744505b7bc4ae02740cd786685177e00c525",
      "destination": "anc/supplementary__targeted-checks__2026-10-12-author-round4-background.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary/targeted-checks/2026-10-12-final-claims.json",
      "sha256": "465a8be8629914efc172a4baa712c2eb0b5a6e9a7da8a87647150684ab11d72d",
      "destination": "anc/supplementary__targeted-checks__2026-10-12-final-claims.json",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary_audit_tables.bbl",
      "sha256": "43ee2dfdb32947268b5765169b610206a60516eae52749fb725fd27f2e8aa756",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary_audit_tables.tex",
      "sha256": "49e5cd0d1459a187f3ecc1e58f0e82f8fed83ec39f60234db3407fdcdce4b7cd",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary_data_dictionary.md",
      "sha256": "9ffa36817553dc85fafcbd0a3b5f365b20371d1443deadf1653908dfe2b881b4",
      "destination": "anc/supplementary_data_dictionary.md",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary_exclusion_log.csv",
      "sha256": "753a25b283503391925f3c4239768de27b0d5595ddd9bb8f1d1efaff0a35f21a",
      "destination": "anc/supplementary_exclusion_log.csv",
      "document": "supplementary.tex"
    },
    {
      "source": "supplementary_studies.csv",
      "sha256": "b5f280217c08437b779a9ee22ee0b466f19ab89a1a42a2b13dcc1358c1fc80dc",
      "destination": "anc/supplementary_studies.csv",
      "document": "supplementary.tex"
    },
    {
      "source": "survey-metadata.json",
      "sha256": "3beae6698847eb0587d7eb53953a80861b453d406841e9e84b397fbf0d3c10d2",
      "destination": "anc/survey-metadata.json",
      "document": "supplementary.tex"
    },
    {
      "source": "survey-metadata.tex",
      "sha256": "48e809948a37bc7322b534107226132bee33ea92680326eeb380b5cca860451b",
      "destination": "inlined in supplementary.tex",
      "document": "supplementary.tex"
    }
  ],
  "export_adaptations": [
    {
      "file": "main.tex",
      "before": "Online Resource 1 (\\nolinkurl{ESM_1.pdf}) gives methods, access limits, and Tables S1--S7; Online Resource 2 (\\nolinkurl{ESM_2.zip}) provides source and audit data.",
      "after": "The supplementary audit appended to this preprint gives methods, access limits, and Tables S1--S7; the source download and ancillary files provide source and audit data."
    },
    {
      "file": "main.tex",
      "before": "The study records, exclusions, discovery decisions, source-version checks, and field definitions accompany this article in Online Resource 1 (\\texttt{ESM\\_1.pdf}) and Online Resource 2 (\\texttt{ESM\\_2.zip}); the latter contains the machine-readable audit and provenance files.",
      "after": "The study records, exclusions, discovery decisions, source-version checks, and field definitions accompany this preprint in the appended supplementary audit and ancillary files; the latter contain the machine-readable audit and provenance files."
    },
    {
      "file": "supplementary.tex",
      "before": "\\begin{document}",
      "after": "% Distinct destinations keep supplement links correct in a combined PDF.\n\\renewcommand*{\\HyperDestNameFilter}[1]{supplement.#1}\n\\begin{document}"
    },
    {
      "file": "supplementary.tex",
      "before": "Online Resource 2 includes the standalone LaTeX source and these records; its \\texttt{README.txt} explains compilation and packaged filenames, and \\texttt{SOURCE\\_MANIFEST.json} records the original paths and source checksums.",
      "after": "The source download includes the standalone LaTeX source (\\texttt{supplementary.tex}) and these records as ancillary files; the ancillary \\texttt{README.txt} explains compilation and packaged filenames, and \\texttt{SOURCE\\_MANIFEST.json} records the original paths and source checksums."
    },
    {
      "file": "supplementary.tex",
      "before": "Online Resource 2 includes the incremental queries and decisions, status-check reports, and source-location history in Table S6.",
      "after": "The ancillary files include the incremental queries and decisions, status-check reports, and source-location history in Table S6."
    },
    {
      "file": "supplementary.tex",
      "before": "Online Resource 2 supplies the standalone LaTeX source and CSV records; README.txt explains compilation and packaged filenames, and SOURCE\\_MANIFEST.json records original paths and source checksums.",
      "after": "The source download supplies the standalone LaTeX source and ancillary CSV records; the ancillary README.txt explains compilation and packaged filenames, and SOURCE\\_MANIFEST.json records original paths and source checksums."
    }
  ],
  "members": [
    {
      "filename": "00README.json",
      "sha256": "5625f6bdfee0dcdc67adf9d13ef905fe8bede8862f7b97831e4946f0715ce68e"
    },
    {
      "filename": "anc/README.txt",
      "sha256": "a45abcfaa86ba9f16cbb7b1675532fb49b50034af527bda92ad72f6d227e691c"
    },
    {
      "filename": "anc/supplementary__audit-schema.json",
      "sha256": "778cdd578447733e9b7eebaf0f54286ac91e0c15d93dca0c18ea0946b693d34e"
    },
    {
      "filename": "anc/supplementary__claim-locations.csv",
      "sha256": "b74bf0e39e5c5c075afd3456d25e87f6e420c5a10afe73b51460e069223f03bb"
    },
    {
      "filename": "anc/supplementary__discovery-search__2026-10-12__bibliography-sources.json",
      "sha256": "9e6168157df809fe6701a99a79df2c60699951a75d5fc28f6a5c9e4de5966509"
    },
    {
      "filename": "anc/supplementary__discovery-search__2026-10-12__discovery.json",
      "sha256": "ec5f7f250772976aaadbbf7d60146ba3c926b969f3d8f1e3b7e2eaf591c73e2e"
    },
    {
      "filename": "anc/supplementary__discovery-search__2026-10-12__literature-search-additions.csv",
      "sha256": "2d715fdbd76f5baf56d66c2389f26b780c47cf756c83bd9c9d532a6faf6d106e"
    },
    {
      "filename": "anc/supplementary__discovery-search__README.txt",
      "sha256": "1e9692aa14b19a855ae9f5d42beba1f09590b4a5645c6f42f96ad51e5ae4c6c2"
    },
    {
      "filename": "anc/supplementary__discovery-search__extension__comparative-search.json",
      "sha256": "1e15b8b27a87336f49e0073ceb4357e040e1075c95fcc18734c6b6378d5179b0"
    },
    {
      "filename": "anc/supplementary__discovery-search__extension__constraints-theory-search.json",
      "sha256": "43f20d8e320dcf5a4b2d3809932114c13d081af37418c6f75e0f415d3a5a4670"
    },
    {
      "filename": "anc/supplementary__discovery-search__extension__decomposition-search.json",
      "sha256": "9bb487b8f1bbbe1358372f4fa37b06f9ea624b82155d20b8e2bd3ef3b83c60ff"
    },
    {
      "filename": "anc/supplementary__discovery-search__extension__root-search.json",
      "sha256": "7e9ee0eb753eaa4250a513ac6c84e1035abc815fc2c7f01e9d2b1ba3c5ca1f01"
    },
    {
      "filename": "anc/supplementary__discovery-search__metadata-clarifications.json",
      "sha256": "49585b20815112f80c324ce5194c738a0fb3c11e5a9735bf113e1d1d9b7eb78b"
    },
    {
      "filename": "anc/supplementary__discovery-search__targeted__arxiv-search.json",
      "sha256": "7d995e178cf01fd93a67753fe5eea917893c715a64becb42cbdfae8e6befb753"
    },
    {
      "filename": "anc/supplementary__discovery-search__targeted__method-candidates.json",
      "sha256": "b6a1e106da9b84e670a68b561530a3429f37699671ae35d23fb888209b76359c"
    },
    {
      "filename": "anc/supplementary__discovery-search__targeted__publisher-search.json",
      "sha256": "fd4c27bfb8ecb3cf4f98798afa65f6b37542e9e29075df6319dd5714eb8c5ed1"
    },
    {
      "filename": "anc/supplementary__discovery-search__targeted__root-search.json",
      "sha256": "da760da0a088ffe0a3abc658f1405956eb7a2790a2c7292c7f520d13b8498e55"
    },
    {
      "filename": "anc/supplementary__discovery-search__targeted__search-summary.txt",
      "sha256": "bda25683be6a3119b6bd01822f5ef56e50e9189fc23452f1e3979c71e2b29fdd"
    },
    {
      "filename": "anc/supplementary__literature-search.csv",
      "sha256": "eeb8b02bcb2272100470a3592ec6305f0c2adf91efe358f13c33bc7a9171653a"
    },
    {
      "filename": "anc/supplementary__software-catalog.json",
      "sha256": "720e6ac2c712a7f892d1c7085247f42d6b1d8026646e9a7580503f52c061a334"
    },
    {
      "filename": "anc/supplementary__software-screening.json",
      "sha256": "b3b24e6338187bd6ed5cf094909c54179452fb1fa77d9e6decb45a912c375006"
    },
    {
      "filename": "anc/supplementary__status-checks__2026-10-12__additional-published-status.json",
      "sha256": "d64d5301948d71e452f9cc2336a71bbc74c29c250254e7d258f52a8ab5625fbe"
    },
    {
      "filename": "anc/supplementary__status-checks__2026-10-12__background-status.json",
      "sha256": "519db3baefc15e25068d0a6f712d58a69f82065f521c53f855b051bc602d2460"
    },
    {
      "filename": "anc/supplementary__status-checks__2026-10-12__evidence-status.json",
      "sha256": "426dc45b4e6477fe6bfc60a8ab561b48661b09f70af0e566971c5c285a2d826f"
    },
    {
      "filename": "anc/supplementary__status-checks__README.txt",
      "sha256": "229b2c703b4b3e4706c5c206f93ef8ebb9c50466e9990b688d5aad158d9146b3"
    },
    {
      "filename": "anc/supplementary__status-checks__group-a.json",
      "sha256": "6cd14546cc0c05196f3bc9e410df46cf39733827d7ee0b84baf8a328aa9574c6"
    },
    {
      "filename": "anc/supplementary__status-checks__group-b.json",
      "sha256": "bdac9a7d48e9cfa0253229dd7a4097e702666104eb978449bafc31f4b3b9a5b3"
    },
    {
      "filename": "anc/supplementary__status-checks__publication_status_checks.csv",
      "sha256": "83e2b5d445e90718a7427371318a0995b8de3ed0f0a1dd442bf674411d7ec043"
    },
    {
      "filename": "anc/supplementary__targeted-checks__2026-10-12-author-round4-background.json",
      "sha256": "3f5e5db00ad62cc55f25ecbbe53a744505b7bc4ae02740cd786685177e00c525"
    },
    {
      "filename": "anc/supplementary__targeted-checks__2026-10-12-final-claims.json",
      "sha256": "465a8be8629914efc172a4baa712c2eb0b5a6e9a7da8a87647150684ab11d72d"
    },
    {
      "filename": "anc/supplementary_data_dictionary.md",
      "sha256": "9ffa36817553dc85fafcbd0a3b5f365b20371d1443deadf1653908dfe2b881b4"
    },
    {
      "filename": "anc/supplementary_exclusion_log.csv",
      "sha256": "753a25b283503391925f3c4239768de27b0d5595ddd9bb8f1d1efaff0a35f21a"
    },
    {
      "filename": "anc/supplementary_studies.csv",
      "sha256": "b5f280217c08437b779a9ee22ee0b466f19ab89a1a42a2b13dcc1358c1fc80dc"
    },
    {
      "filename": "anc/survey-metadata.json",
      "sha256": "3beae6698847eb0587d7eb53953a80861b453d406841e9e84b397fbf0d3c10d2"
    },
    {
      "filename": "main.tex",
      "sha256": "38689fe0f6c9c03fb79708fb654270f58898d915425024c458c5da0f4f28c656"
    },
    {
      "filename": "references.bib",
      "sha256": "cc4e1678c6efc28b4dbec63809edc9c7388032d424b4c732a54da42b6ab2c83d"
    },
    {
      "filename": "supplementary.tex",
      "sha256": "89bd6de703bf761426cba7e01aabe8b6f35cec0c6c1c3e2b57c9a6cbd9cef5ea"
    }
  ]
}


==> anc/supplementary__audit-schema.json <==
{
  "studies": {
    "row_id": "Evidence-table identifier E followed by a positive integer or A followed by a positive integer. A hyphen marks contextual empirical records without a main-table row; citation_key remains unique.",
    "citation_key": "BibTeX key in references.bib; the unique record key, including for contextual rows.",
    "authors_year": "Short author-year label for the inspected empirical source. A publication-status change does not silently replace that source version.",
    "venue": "Venue attached to the empirical audit; current_venue separately records a later verified bibliographic venue.",
    "version_inspected": "Empirical source version underlying the current retained claims. A publication-status refresh alone does not replace this version; an explicitly documented selective reread may do so. Unpinned historical labels remain identified as such.",
    "status_at_prior_verification": "Status recorded in the historical July 27 audit snapshot, formerly status_at_submission. New additions are marked as absent from that historical audit rather than reconstructing a check that was not performed.",
    "identifier": "DOI or arXiv identifier recorded with the historical audit/citation. For post-cutoff journal citations the empirical version is still distinguished in version_inspected.",
    "search_route": "How the study entered this purposive survey, including historical review routes or the targeted literature extension. The latter discovery decisions are recorded in supplementary/literature-search.csv.",
    "inclusion_reason": "Reason the study informs the decomposition lens or a component, system, or reduction-solver interaction effect.",
    "quantum_role": "Task assigned to the quantum routine, or an explicit absence of a quantum routine in classical reassessments.",
    "classical_role": "Tasks assigned to classical routines and controls.",
    "comparison_design": "What the study holds fixed and varies. Whole-system comparisons do not become component comparisons merely because a pipeline is described.",
    "instance_family": "Problem family, sizes, and counts retained in the audit.",
    "target_quality_definition": "Objective-quality or success target used in the comparison; its definition is needed before comparing resource use.",
    "timing_boundary": "Included and excluded resources. Standard terms are full end-to-end wall clock, solver-side pipeline time, device execution time, projected time, and nominal operation or sample count. No timing claim is distinct from any timed comparison.",
    "uncertainty_reporting": "Variability or uncertainty reporting captured by the audit. An audit limitation is not evidence that the study lacks uncertainty analysis.",
    "hardware_software_versions": "Hardware, solver, software-version, and parameter information at the resolution actually captured by the audit.",
    "certificate_status": "Independently checkable witnesses or certificates, their provider, and limits. The main evidence tables do not contain a certificate column; this field supplies that detail.",
    "artifact_status": "Controlled vocabulary: archival dataset; source-code repository; input-data repository; available on request; publisher supplement; not reported; not found by documented search. This identifies the reported artifact class, not an independent audit of its contents; artifact_note retains scope and access limits.",
    "artifact_identifier": "Known DOI or repository reference. Empty means no identifier was captured; never substitute an invented archival DOI or a promise of a future record.",
    "supported_inference": "Bounded interpretation aligned with the main evidence tables: wrapper benefit, component comparison, system comparison, interaction evidence, or unresolved attribution, with direction and qualifications where supported. These effects are assessed separately.",
    "scale_and_repetitions": "Scale and repetition details supporting the audited comparison, recovered from the original supplement or inspected for a newly included study.",
    "baseline_hardware_and_stopping_rule": "Baseline implementation and stopping-rule details captured by the empirical audit; uncaptured details remain explicitly unspecified.",
    "artifact_note": "Descriptive availability statement or explicit reconciliation note. artifact_status and artifact_identifier govern the displayed availability classification.",
    "audit_snapshot_date": "Date of the audit snapshot when this record was created, not a claim that every empirical source was independently reread on that exact date.",
    "status_current": "Publication status supported by the current check, or an explicit unresolved/not-reverified description. It may differ from the empirical source version.",
    "status_check_date": "ISO date of the current publication-status check or attempted check. A date alone does not mean verification succeeded.",
    "status_check_result": "Controlled result: verified_primary_record; limited_primary_record; unresolved. The result concerns publication metadata, not an independent verification of all empirical claims.",
    "status_sources": "Primary-record URLs supporting the check, separated by \" | \". Inaccessible or inconclusive sources are identified in status_notes, not treated as successful verification.",
    "status_notes": "Evidence, limitations, version availability, or explanation of the current status. No-journal-version-found is search-limited, not proof that no such version exists.",
    "current_identifier": "Identifier of the publication record checked in the current refresh, when supported. Historical identifier and empirical version fields are retained separately.",
    "current_venue": "Venue of the publication record checked in the current refresh, when supported.",
    "latest_version_at_status_check": "Latest source version observed during the metadata check, when captured. Availability of a newer version does not make it the empirical source inspected.",
    "empirical_refresh_date": "ISO date of an explicitly documented primary-text inspection for a new empirical inclusion or a selective reread; empty for metadata-only refreshes.",
    "empirical_refresh_note": "Claims inspected, source URLs, corrections or new findings, and limitations. Scope is local to the stated claims, not a comprehensive empirical re-audit.",
    "reconciliation_notes": "Corrections of drift between the historical CSV, supplement, and revised main article. The recovered original package remains available as provenance.",
    "prior_version_inspected": "Exact version_inspected text preserved from the recovered July 2026 CSV. Empty for studies newly added by the October literature extension.",
    "status_at_original_cutoff": "Historical publication status at the original June 30, 2026 eligibility cutoff, preserved when the current cutoff expands. Newer studies record that they were not yet public then. Retrospective acceptance dates alone do not establish public availability."
  },
  "exclusions": {
    "study": "Authors and short title of the close but omitted study.",
    "identifier": "Persistent identifier retained in the exclusion log.",
    "first_version_date": "Historical first-version date used for eligibility; retain the recorded precision instead of inventing an exact day.",
    "why_considered": "Recorded reason the study was close to the survey scope.",
    "why_excluded": "Historical reason for omission from the evidence tables. This describes the purposive selection decision; absence of hardware, matched timing, or a component-isolating control is not a universal bar to inclusion of system or interaction evidence.",
    "exclusion_id": "Stable historical exclusion-log identifier X followed by a positive integer, independent of evidence-table identifiers.",
    "citation_key": "Main-bibliography key when the excluded study is cited there; empty when no corresponding citation is used.",
    "status_current": "Publication status supported by the current check, or an explicit unresolved statement.",
    "status_check_date": "ISO date of the publication-status check or attempted check.",
    "status_check_result": "verified_primary_record, limited_primary_record, or unresolved; metadata scope only.",
    "status_sources": "Supporting primary-record URLs separated by \" | \".",
    "status_notes": "Evidence and limitations of the check, without treating unavailable material as verified.",
    "review_disposition": "Whether the historical exclusion was retained or changed in this revision, and the scope of that decision."
  },
  "literature_search": {
    "candidate_id": "Unique stable identifier for a candidate considered in the targeted literature extension.",
    "citation_key": "Main-bibliography key for included evidence or context; may be blank for screened-only or out-of-scope candidates.",
    "title": "Title of the candidate source used in the discovery decision.",
    "source_url": "Primary record or full-text URL supporting candidate identity and the stated decision.",
    "first_public_date": "First public date verified for the candidate, ISO YYYY-MM-DD; blank if not verified. Submission and announcement dates can differ and are explained in reason when material.",
    "version_inspected": "Exact source version inspected, with any access limit stated explicitly. A current record alone does not imply full-text inspection.",
    "version_date": "Date of the inspected version, ISO YYYY-MM-DD; blank if not verified.",
    "discovery_route": "Query family, citation-chaining route, existing-record refresh, or other documented route by which the candidate was considered.",
    "decision": "Controlled vocabulary: include_evidence; include_context; screen_only; exclude_scope. This is a purposive editorial decision, not a verdict on correctness.",
    "placement": "Main evidence row, manuscript discussion, or screen-only location; blank when no placement applies.",
    "reason": "Relevance, supported inference, limitations, and reason for the decision. Distinguish source findings from audit judgments and date ambiguity.",
    "source_check_date": "ISO date of the discovery check, not a claim of universal literature completeness or a full proof/empirical verification."
  },
  "claim_locations": {
    "row_id": "Evidence-table identifier E1-E18 or A1-A7, matching supplementary_studies.csv. A hyphen marks a contextual record; citation_key remains unique.",
    "citation_key": "Unique BibTeX/study key linking this source-location record to supplementary_studies.csv and the main manuscript.",
    "claim": "Bounded numerical claim or comparison to locate, including its relevant comparator, resource boundary or scope qualification.",
    "source_version": "Exact version used for the stated passage check. An author preprint used for detailed locators is distinguished from the cited journal record; this field does not silently replace the historical audit version.",
    "source_url": "HTTPS primary-source URL for the inspected record or text. Multiple sources, when needed, are separated by \" | \".",
    "locator": "Specific abstract passage, section, table, figure, appendix or stable source anchor supporting the claim in source_version.",
    "verification_date": "ISO date of the supporting inspection or retained documented check. This claim-level date is distinct from the corpus eligibility cutoff, publication-status date and the date the index was assembled.",
    "verification_basis": "selective_primary_passage_check identifies a targeted primary-text inspection on verification_date; retained_prior_inspection identifies an earlier documented inspection carried forward without a new reread. new_study_inspection identifies a full-text extraction for a newly included study. None of these labels implies experimental reproduction.",
    "limitations": "Access restrictions, version differences, retained-audit boundaries, resource-accounting qualifications and other limits on what the cited passage establishes."
  }
}


==> anc/supplementary__claim-locations.csv <==
row_id,citation_key,claim,source_version,source_url,locator,verification_date,verification_basis,limitations
E1,ponce2025graph,Reduced-arm mean approximation ratios near 0.96 versus monolithic QAOA near 0.75; ten 100-vertex hardware demonstrations.,"Journal version, published 2025-02-18",https://link.springer.com/article/10.1007/s11128-025-04675-z,"Abstract; Appendix B, Table 1 (approximation ratios by solver).",2026-10-06,selective_primary_passage_check,"Publisher abstract and Table 1 caption accessible; main article is subscription content. Detailed 25-instance and 12-16-qubit setup retained from prior audit, not freshly reverified."
E2,schuetz2026qredumis,"On 39 instances, SaReduMIS matches or exceeds the quantum arm using 500 replicas and two SA steps versus 1,000 measurements; quantum samples beat random within the shared wrapper.","arXiv v2 (2026-07-01), with central SaReduMIS claims selectively rechecked against journal version of record (2026-09-10) on 2026-10-04",https://journals.aps.org/prresearch/pdf/10.1103/nh3b-1wv5,"Journal PDF pp. 6 and 8 (SaReduMIS comparator, success, and sampling counts).",2026-10-04,retained_prior_inspection,Retained selective journal check in status-checks/group-a.json; the historical arXiv v2 audit is preserved. Nominal counts are not matched time. Remaining numerical fields and artifacts were not fully re-audited.
E3,dupont2025benchmarking,Mean approximation ratio near 99%; projected 100-qubit runtime trails stronger classical heuristics.,"Physical Review Applied 23, 014045 (2025)",https://journals.aps.org/prapplied/abstract/10.1103/PhysRevApplied.23.014045,Abstract: approximation-ratio and projected-runtime comparison sentences.,2026-10-06,selective_primary_passage_check,"Selective check of the cited passages, not a reproduction of the experiments."
E4,kim2025quantum,"Over 50 large dense instances; accuracy normalized by best observed objective; QPU programming/sampling timing excludes reading, queueing and local communication.","npj Quantum Information 11, 77 (2025), journal PDF",https://www.nature.com/articles/s41534-025-01020-1.pdf,"Abstract (p. 1); Performance metrics: relative accuracy and computational time (pp. 5-6), Eq. (5).",2026-10-06,selective_primary_passage_check,"Selective check of the cited passages, not a reproduction of the experiments."
E5,tasseff2024emerging,Restricted runtime benefit on constructed sparse instance classes; no universal performance claim.,"Journal of Heuristics (2024), version of record",https://link.springer.com/article/10.1007/s10732-024-09530-5,"Sections 3 and 4; Appendix D, Figures 7-9.",2026-10-06,selective_primary_passage_check,"Qualitative comparison, with no numerical speedup multiplier asserted in the manuscript."
E6,vodeb2026accuracy,"139 maximum-cut instances with 100-10,000 vertices; hybrid and simulated annealing attain certified optima where available, through 251 graph vertices; larger-instance quality and heterogeneous timing require separate interpretations.","journal version (July 3, 2026)",https://link.springer.com/article/10.1007/s11128-026-05263-5,"Sections 4.1, 4.2 and 5; Section 4.1 explains the extra graph vertex and Section 4.2 the bqp250 certification.",2026-10-04,retained_prior_inspection,Retained selective check in status-checks/group-a.json; not a fresh reread or full re-audit of every instance. Hardware and some literature-sourced timings differ.
E7,lozano2026where,"Service matches 54 certified optima; mean QPU access is 0.034 seconds within a five-second nominal budget. Version 3 compares Tabu on 36 instances and 108 seeded five-second runs, with mean absolute gap 0.00078.",arXiv v3 (2026-07-12); post-cutoff expanded Tabu control selectively rechecked on 2026-10-04,https://arxiv.org/html/2605.17623v3,"Version 3 abstract; matched-budget Tabu subsection and Table 8, checked against the version 2 abstract.",2026-10-04,retained_prior_inspection,"Retained selective check in status-checks/group-a.json. Expanded control is from the July 12 revision; service internals and all artifact fields were not re-audited. It is an external control, not an internal QPU ablation."
E8,zhu2026combinatorial,20 hardest of 4000 instances; 104 qubits; 2.23-fold sampling gain and projected 2.34-fold TTS at 0.4 MHz.,"National Science Review 13(9), nwag124 (2026)",https://academic.oup.com/nsr/article/13/9/nwag124/8503488,Benchmark-selection paragraph before Fig. 1; Fig. 3 and accompanying normalization discussion; Fig. 4 and TTS discussion; Supplementary Section S4D.,2026-10-06,selective_primary_passage_check,Measured samples and projected hardware throughput are distinct; GPU and planar-specific baseline comparisons are absent.
E9,pennington2025boosting,Hardware QAOA outperforms annealing on 50- and 70-node graphs but not 100-node graphs; nine heavy-hex graphs require 52-111 qubits.,arXiv:2509.10657v2,https://arxiv.org/html/2509.10657v2,"Section V.3.3, Fig. 10 and Results/Discussion paragraphs; Sections V.3.1-V.3.2 for small complete/bipartite graphs.",2026-10-06,selective_primary_passage_check,"Selective check of the cited passages, not a reproduction of the experiments."
E10,dupont2025preconditioning,200-instance averages; original versus preconditioned convergence; preconditioning accounting and limited Ankaa-3 demonstration.,"Author preprint arXiv:2502.18570v2, supplementing the recorded October 3 journal version",https://arxiv.org/html/2502.18570v2,"Sections III.1.2-III.1.4 and IV; Figs. 1-3, 5 and their captions.",2026-10-06,selective_primary_passage_check,"Publisher abstract checked for identity; publisher PDF fetch failed. These locator labels refer explicitly to author v2, not an assumed journal pagination match."
E11,wagner2026quantum,Master-relaxation pricing/separation experiments are motivated by a complete branch-price-and-cut framework that is not implemented. Specialized exact pricing and separation run faster than the tested quantum alternatives.,"arXiv:2412.15665v2 (April 24, 2026)",https://arxiv.org/html/2412.15665v2,"Section 3 opening (implementation scope); Section 5 Pricing, Figures 4-7 (Figure 6 method times, Figure 7 relaxation time); Section 5 Separation, Figures 8-10; Table 1.",2026-10-06,selective_primary_passage_check,Selective scope/outcome reread. Faster specialized classical methods does not mean every classical comparator wins every metric: QA often beats SA pricing time and improves on CVRPSEP gaps for three cases. No complete integer-solver comparison.
E12,perron2026iterative,Up to 300 vertices; gaps within 5-10%; equal nominal sampling budgets and simulated annealing strongest.,arXiv:2603.28933v1,https://arxiv.org/html/2603.28933v1,Abstract; Section III Results; Fig. 3 caption and accompanying discussion.,2026-10-06,selective_primary_passage_check,"Selective check of the cited passages, not a reproduction of the experiments."
E13,devalk2026hybrid,"Ten permutations of one 20-customer instance and five 5-customer toys; MPS-QAOA cut selection consumes 99.3% of toy-pipeline wall time, with IBM component execution demonstrated separately.",arXiv:2607.26771v1,https://arxiv.org/html/2607.26771v1,"Sections III.B-III.C; Section IV, Tables I-II; Sections V.A-V.C, Figures 2-5; Section VI.",2026-10-04,retained_prior_inspection,Retained claim-critical inspection in discovery-search/extension/decomposition-search.json. Ten permutations are not ten independent routing instances; MPS wall time is classical emulation time. This location record excludes the separately corrected author surname.
E14,naghmouchi2026neutral,"Two routing topologies up to 30 nodes; initialization/refinement ablations bring the quantum-emulated arm mean gap below 1% to CPLEX, with 95% intervals. Warm-start alone narrows backend differences.",arXiv:2609.37900v1,https://arxiv.org/html/2609.37900v1,"Sections V.1-V.4 and V.5.2 (pricing, reductions, recovery); Section VI.1 (benchmarks and comparator); Sections VI.2-VI.3 and Figures 4-7 (mean gaps and ablations).",2026-10-04,retained_prior_inspection,"Retained inspection in discovery-search/extension/decomposition-search.json. Below 1% refers to plotted means, not every instance. No hardware execution, wall-clock speedup, or exact-pricing certificate is established."
E15,ramesh2026constrainedpreconditioning,"Fifty balanced-bipartition instances per size, n=12-40, use analytic or emulated QAOA correlations. Earlier near-optimal incumbent discovery excludes correlation cost; main penalties use oracle information and alternative penalty choices are also tested.",arXiv:2608.28842v1,https://arxiv.org/html/2608.28842v1,"Sections 3.2-3.4 (objective and hard balance), 3.5 and 3.7 (scale and cost exclusions), 4.3/Figure 5 and Appendix B (penalty choices), 4.4-5 (optimum limitations).",2026-10-04,retained_prior_inspection,Retained inspection in discovery-search/extension/constraints-theory-search.json. No hardware execution or whole-system quantum speedup; optimizing the surrogate does not certify original optimality.
E16,yalovetzky2026portfolio,"Four hardware market graphs up to 225 assets and 78-qubit first kernels, plus 73 emulator graphs, compare iterative qReduMIS with standalone QAOA on shared first kernels. Shot-TTS excludes classical and communication time.",arXiv:2607.01037v2,https://arxiv.org/html/2607.01037v2,"Sections IV-V; Appendix E.1-E.2 (source anchors #S4, #S5, #A5.SS1 and #A5.SS2).",2026-10-04,retained_prior_inspection,"Retained selective version 2 check in discovery-search/extension/comparative-search.json. Raw-success budgets differ; FTSE shot-TTS is not lower (185.58 versus 151.19, overlapping intervals). No hardware classical-sampler substitution or complete system timing."
E17,liaqat2026scaling,"Repaired QAOA candidates lower residual error relative to the tested SA/random samplers in a shared partitioned E-FCFW wrapper; packing reduces reported hardware execution time, without a matched-cost or system advantage claim.",arXiv:2610.10772v1 (2026-10-07),https://arxiv.org/html/2610.10772v1,"Sections III.2–III.3, IV.1–IV.4; Figures 2–3; Table 1; Appendix A.1–A.4 and Algorithm 1.",2026-10-12,new_study_inspection,Specified unequal sampling budgets; packed17 vs unpacked20 rounds; no comprehensive runtime or repeated-instance uncertainty; no benchmark-code reproduction.
E18,lauwerier2026quantum,"On one fixed tour-selection instance at 10, 15, 20 vertices, the emulated quantum selector matches the exact restricted optimum only at 15 and is below it at 10 and 20; all arms return feasible selections.",arXiv:2610.03890v1 (submitted 2026-10-02; announced 2026-10-06),https://arxiv.org/html/2610.03890v1,Sections 3.3–3.4; 4.1; 5.5.1–5.5.3; Table 3 and its runtime footnote.,2026-10-12,new_study_inspection,One fixed-date controlled instance; noiseless quantum emulation; QPU time projected from 100 shots at 1 Hz; LP bound applies to restricted pool and may be loose; no end-to-end hardware claim.
A1,munoz2025scaling,"Tailored high-precision 2D spin-glass family; over 1,300 error-suppressed logical qubits; time-to-epsilon scaling comparison against parallel tempering with isoenergetic cluster moves; favorable reported scaling at optimality gaps of at least 1.0%.","Published journal record, Physical Review Letters 134, 160601 (published April 23, 2025), DOI 10.1103/PhysRevLett.134.160601",https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.134.160601,"Abstract: benchmark/comparator passage, QAC logical-qubit count passage, and final optimality-gap sentence.",2026-10-06,selective_primary_passage_check,The numerical thresholds and comparator are explicit in the published abstract. This selective source check does not independently reproduce the scaling fits or establish end-to-end advantage.
A2,pawlowski2026toward,The same Sidon-28 instance family and time-to-epsilon target are reassessed with GPU simulated bifurcation. Total solver runtime and pure GPU runtime are distinguished; comparison closes the reported quantum-classical scaling gap. Small available quantum sizes and overhead sensitivity limit asymptotic inference.,"Author arXiv:2505.22514v2 (July 10, 2026), accompanying the journal article Physical Review Applied 26, 014024 (July 8, 2026), DOI 10.1103/qcws-8kgm",https://arxiv.org/html/2505.22514v2,"Figures 1-2 and their captions; Thermal vs Chaotic vs Quantum Annealing section, Eq. (1) and following runtime-definition paragraphs; Supplemental Material S2 and S5.",2026-10-06,selective_primary_passage_check,"Journal abstract independently checked at https://journals.aps.org/prapplied/abstract/10.1103/qcws-8kgm; journal body requires authorization, so the detailed figure/section locators refer specifically to author v2. No performance reproduction was undertaken."
A3,chandarana2026quest,"Twenty higher-order instances, with target energy matching the independently reported ground-state energy for 14; solver-side accounting includes preprocessing, QPU execution interval and postprocessing, while deployment/launch/communication components are treated separately. Figure 1 and its discussion compare matched-time quality against CPU baselines, PT+ and GPU ABS3; 128 vCPUs and eight A100 GPUs are reported.","arXiv:2603.13607v1, March 13, 2026",https://arxiv.org/html/2603.13607v1,"Abstract; Benchmark design and metrics section (runtime-accounting and target-energy paragraphs); Figure 1 caption and Sub-second latency regime; Time-to-solution distributions, Table 1.",2026-10-06,selective_primary_passage_check,The time-to-solution metric in Table 1 is distinct from Figure 1 matched-time quality; PT+ is strongest on the reported TTS comparison. The audit preserves this distinction and does not equate the authors' solver-side budget with full deployment latency.
A4,ebadi2022quantum,Native unit-disk MIS experiments range from 39 to 289 atoms. The positive comparison against optimized simulated annealing is restricted to hard instances in the deep-circuit regime; the text explicitly says the speedup is absent when the depth condition is not met.,"Author arXiv:2202.09372v1 (February 18, 2022), corresponding to Science 376, 1209-1215 (2022), DOI 10.1126/science.abo6587",https://arxiv.org/html/2202.09372v1,Introduction paragraph beginning Here we address this challenge (39-289 qubits); Figure 4E caption; Quantum speedup on the hardest graphs discussion before Discussion and Outlook.,2026-10-06,selective_primary_passage_check,"Locators refer to the inspected author v1, not the final journal typesetting. The result is a restricted hardware-evolution/success comparison, not a complete application-pipeline comparison."
A5,andrist2023hardness,Structured quasiplanar instances with up to thousands of nodes are solved to optimality within minutes on commodity hardware; relaxing restrictions on the classical simulated-annealing method produces competitive scaling on the studied family.,"Published journal record, Physical Review Research 5, 043277 (December 21, 2023), DOI 10.1103/PhysRevResearch.5.043277",https://journals.aps.org/prresearch/abstract/10.1103/PhysRevResearch.5.043277,"Abstract, sentences describing Union-Jack-like quasiplanar instances and the subsequent simulated-annealing scaling comparison.",2026-10-06,selective_primary_passage_check,The size/time description and comparator qualification are explicit in the published abstract. They do not extend to arbitrary unit-disk instances; the same abstract reports much harder families with less structure or higher connectivity.
A6,cazals2026identifying,"Hardness is varied through density and treewidth; quantum exact-solution times are slower in the small-instance comparison. Extended classical benchmarks motivate approximately 1,000 atoms at a 1-kHz repetition rate as a necessary step toward possible advantage.","Published journal record, Physical Review Applied 25, 034085 (March 26, 2026), DOI 10.1103/8gjv-ll1f",https://journals.aps.org/prapplied/abstract/10.1103/8gjv-ll1f,"Abstract: density/treewidth construction passage, small-instance comparison sentence, and final 1,000-atom/1-kHz estimate.",2026-10-06,selective_primary_passage_check,"The 1,000-atom/1-kHz value is a projection from classical benchmarks, not an observed quantum advantage or a sufficient guarantee. Journal body requires authorization; the exact numerical projection and qualitative conclusions checked here are explicit in the public abstract."
A7,lu2026evidence,"At m/n=0.626, fits through n=70 give bases 1.0077^n and 1.0070^n versus 1.0128^n, using inverse quantum success probability versus classical conflict/propagation counts. A 13-qubit experiment reaches 22-variable instances.","Nature Computational Science journal version (June 19, 2026)",https://www.nature.com/articles/s43588-026-01007-8,"Main item (4); Results: Scalings of time complexities, Table 1; Figure 1 (co-design changes), Figure 2c-e (simulation scale); Results: Experiment on superconducting quantum processors, second series, Figure 5.",2026-10-06,selective_primary_passage_check,Selective claim check. The experiment consistently improves on its reported baseline only through n=20; n=22 is the reached size. Cost units and simultaneous construction changes prevent a common-resource interaction estimate.
-,he2026regularized,Five 96-node graphs on Helios compare warm-started QAOA with implemented GW and HLZ; local search improves quality and success. The unrestricted Burer-Monteiro runtime crossover is projected.,arXiv v1 (2026-03-10); hardware-comparator characterization selectively rechecked on 2026-10-04,https://arxiv.org/html/2603.10191v1,"Figure 2; Sections II.3, II.5 and IV.5 (hardware quality, projected crossover and classical implementations).",2026-10-04,retained_prior_inspection,Retained selective check in status-checks/group-a.json. Not every simulation/resource assumption was re-audited; current hardware quality comparisons do not establish the projected fault-tolerant speedup.
-,tao2026multiobjective,"GPU quantum-annealing-inspired samplers provide a classical counterpoint on the related multi-objective benchmarks. Sampling is compared with published quantum results; full model-construction, sampling and filtering time is compared with classical baselines.","arXiv:2604.26477v2 (May 20, 2026)",https://arxiv.org/html/2604.26477v2,"Results and discussion: Sampling time advantage, Figure 1/Table 1; Sample quality and end-to-end solution time, Figure 2 and accompanying text; Comparison to evolutionary algorithm-based heuristics, Table 2.",2026-10-06,selective_primary_passage_check,"Bounded qualitative reread, not a full empirical audit. Quantum sampling comparisons reuse reported results; Figure 2 complete-pipeline comparisons are against classical DCM/DPA-a. The paper allows that QA may show better end-to-end performance on moderate hardware-native graphs."
-,safi2026reality,Industrial scheduling separates assignment QUBOs and classical sequencing. Larger-scale results come from the classical Digital Annealer; quantum devices address smaller subsets and reported time excludes cloud integration costs.,arXiv:2607.13325v1,https://arxiv.org/html/2607.13325v1,"Section III.C and Sections V-VIII; primary HTML anchors #S5, #S6 and #S7 for formulations, platforms and results.",2026-10-04,retained_prior_inspection,"Retained inspection in discovery-search/extension/comparative-search.json. Dataset scale (2-32 machines, 2-85 rigs, 2-256 jobs) is not full quantum-execution scale; model and platform effects overlap; communication, API and queueing are omitted."
-,bantysh2026disentangling,BOND-1 supplies a classical product-state comparator in a fixed-parameter expanding-depth regime. GSet cuts use best-of-ten reporting and a trained schedule; preprocessing is excluded from timing.,arXiv:2609.15738v1,https://arxiv.org/html/2609.15738v1,"Sections III, VI and VII (primary HTML anchors #S3, #S6 and #S7): entanglement regime, GSet protocol/results and scope discussion.",2026-10-04,retained_prior_inspection,"Retained inspection in discovery-search/extension/comparative-search.json. Schedule training includes G1, G23 and G81, so those cases are not held out. Best cuts and per-run mean times are different summaries; this does not show entanglement is generally unnecessary."
-,gaidai2026benchmarking,"Across 5-13-generator instances, ideal variational sampling fails to improve incumbent quality over uniform sampling with the same continuous solver, even with quantum simulation time excluded from the charged budget.",arXiv:2607.15543v1,https://arxiv.org/html/2607.15543v1,"Sections III.4, IV.2 and IV.4 (primary HTML anchors #S3.SS4, #S4.SS2 and #S4.SS4): interface, generated-instance selection, comparison and timing.",2026-10-04,retained_prior_inspection,Retained inspection in discovery-search/extension/comparative-search.json. All arms use the fastest 100 variational-converging cases of 120 generated per size; small selected instances and free quantum evolution do not support a universal conclusion.


==> anc/supplementary__discovery-search__2026-10-12__bibliography-sources.json <==
[
  {
    "citation_key": "lauwerier2026quantum",
    "checked_on": "2026-10-12",
    "source_urls": [
      "https://arxiv.org/abs/2610.03890",
      "https://arxiv.org/html/2610.03890v1",
      "https://arxiv.org/pdf/2610.03890v1"
    ],
    "checked_fields": [
      "author",
      "title",
      "year",
      "eprint",
      "archivePrefix",
      "primaryClass",
      "url",
      "note"
    ],
    "version_inspected": "arXiv:2610.03890v1",
    "primary_metadata_authors": [
      "Lauwerier, Dorian",
      "Vieloszynski, Alexis",
      "Bérubé-Lauzière, Yves",
      "Drouin-Touchette, Victor"
    ],
    "note": "Primary metadata and visible full-text author block/version checked; DOI omitted rather than assuming pending registration has resolved."
  },
  {
    "citation_key": "mazumder2026discovering",
    "checked_on": "2026-10-12",
    "source_urls": [
      "https://arxiv.org/abs/2610.06753",
      "https://arxiv.org/html/2610.06753v1"
    ],
    "checked_fields": [
      "author",
      "title",
      "year",
      "eprint",
      "archivePrefix",
      "primaryClass",
      "url",
      "note"
    ],
    "version_inspected": "arXiv:2610.06753v1",
    "primary_metadata_authors": [
      "Mazumder, Rhik",
      "Niroula, Pradeep"
    ],
    "note": "Primary metadata and visible full-text author block/version checked; DOI omitted rather than assuming pending registration has resolved."
  },
  {
    "citation_key": "hadfield2026approximation",
    "checked_on": "2026-10-12",
    "source_urls": [
      "https://arxiv.org/abs/2610.09584",
      "https://arxiv.org/html/2610.09584v1"
    ],
    "checked_fields": [
      "author",
      "title",
      "year",
      "eprint",
      "archivePrefix",
      "primaryClass",
      "url",
      "note"
    ],
    "version_inspected": "arXiv:2610.09584v1",
    "primary_metadata_authors": [
      "Hadfield, Stuart"
    ],
    "note": "Primary metadata and visible full-text author block/version checked; DOI omitted rather than assuming pending registration has resolved."
  },
  {
    "citation_key": "liaqat2026scaling",
    "checked_on": "2026-10-12",
    "source_urls": [
      "https://arxiv.org/abs/2610.10772",
      "https://arxiv.org/html/2610.10772v1",
      "https://arxiv.org/pdf/2610.10772v1"
    ],
    "checked_fields": [
      "author",
      "title",
      "year",
      "eprint",
      "archivePrefix",
      "primaryClass",
      "url",
      "note"
    ],
    "version_inspected": "arXiv:2610.10772v1",
    "primary_metadata_authors": [
      "Liaqat, Amana",
      "Darwish, Ahmed",
      "DiAdamo, Stephen",
      "Holme, Dan",
      "McDowall, Kieran",
      "Sahin, Emre",
      "Mohseni, Naeimeh",
      "Cortiana, Giorgio",
      "O'Meara, Corey"
    ],
    "note": "Primary metadata and visible full-text author block/version checked; DOI omitted rather than assuming pending registration has resolved."
  },
  {
    "citation_key": "lau2026beyond",
    "checked_on": "2026-10-12",
    "source_urls": [
      "https://arxiv.org/abs/2610.11759",
      "https://arxiv.org/html/2610.11759v2"
    ],
    "checked_fields": [
      "author",
      "title",
      "year",
      "eprint",
      "archivePrefix",
      "primaryClass",
      "url",
      "note"
    ],
    "version_inspected": "arXiv:2610.11759v2",
    "primary_metadata_authors": [
      "Lau, Hoong Chuin"
    ],
    "note": "Primary metadata and visible full-text author block/version checked; DOI omitted rather than assuming pending registration has resolved."
  }
]


==> anc/supplementary__discovery-search__2026-10-12__discovery.json <==
{
  "audit_date": "2026-10-12",
  "window_inclusive": [
    "2026-10-05",
    "2026-10-12"
  ],
  "parent_commit": "337231e27724c64da54f09022d19d3c30e793a89",
  "method": "Narrative purposive refresh of documented query families with primary-record and selected full-text checks. No Google Scholar retrieval or exhaustive systematic search is claimed.",
  "queries": [
    {
      "query": "\"quantum\" \"Benders\" after:2026-10-04 before:2026-10-13",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"column generation\" after:2026-10-04 before:2026-10-13",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"QUBO\" \"decomposition\" after:2026-10-04 before:2026-10-13",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"hybrid quantum classical optimization\" after:2026-10-04 before:2026-10-13",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "site:arxiv.org \"quantum\" \"decomposition\" \"Oct\" \"2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "site:arxiv.org \"QUBO\" \"2610\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "site:arxiv.org \"quantum\" \"benchmark\" \"2610\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "site:arxiv.org \"quantum\" \"preprocessing\" \"2610\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "site:arxiv.org/abs/2610 \"QUBO\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "site:arxiv.org/abs/2610 \"optimization\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "site:arxiv.org/abs/2610 \"annealing\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "site:arxiv.org/abs/2610 \"QAOA\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"QUBO\" \"October\" \"2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum optimization\" \"October\" \"2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum annealing\" \"October\" \"2026\" benchmark",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"ADMM\" \"2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"copositive\" after:2026-10-04 before:2026-10-13",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"preconditioning\" after:2026-10-04 before:2026-10-13",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum-informed\" \"reduction\" \"October\" \"2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"multilevel\" \"October\" \"2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"Benders\" \"October 2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"column generation\" \"October 2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"QUBO\" \"decomposition\" \"October 2026\"",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum annealing\" \"benchmark\" after:2026-10-04 before:2026-10-13",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"optimization\" \"October 2026\" site:nature.com/articles",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"optimization\" \"October 2026\" site:quantum-journal.org/papers",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"optimization\" \"October 2026\" site:link.springer.com/article",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    },
    {
      "query": "\"quantum\" \"decomposition\" \"October 2026\" site:journals.aps.org",
      "retrieval_date": "2026-10-12",
      "engine": "web search tool",
      "scope_note": "Date operators and text dates are discovery hints, not verified publication dates."
    }
  ],
  "primary_listing_routes": [
    {
      "url": "https://arxiv.org/list/quant-ph/2026-10?show=2000",
      "retrieval_date": "2026-10-12",
      "entry_count": 912,
      "method": "Purposive title keyword scan (optimization/optimisation, QUBO, annealing, constraints, decomposition, DQI, benchmarking); not exhaustive abstract/full-text screening. Counts overlap across cross-lists."
    },
    {
      "url": "https://arxiv.org/list/math.OC/2026-10?show=2000",
      "retrieval_date": "2026-10-12",
      "entry_count": 394,
      "method": "Purposive title keyword scan (optimization/optimisation, QUBO, annealing, constraints, decomposition, DQI, benchmarking); not exhaustive abstract/full-text screening. Counts overlap across cross-lists."
    },
    {
      "url": "https://arxiv.org/list/cs.ET/2026-10?show=2000",
      "retrieval_date": "2026-10-12",
      "entry_count": 51,
      "method": "Purposive title keyword scan (optimization/optimisation, QUBO, annealing, constraints, decomposition, DQI, benchmarking); not exhaustive abstract/full-text screening. Counts overlap across cross-lists."
    },
    {
      "url": "https://arxiv.org/list/quant-ph/recent?show=2000",
      "retrieval_date": "2026-10-12",
      "entry_count": 595,
      "latest_listing_date": "2026-10-12",
      "earliest_listing_date": "2026-10-06",
      "method": "Dated blocks used to verify first announcement for selected new IDs; boundary submissions can precede public announcement."
    }
  ],
  "candidates": [
    {
      "candidate_id": "2610.03161",
      "citation_key": "",
      "title": "Landscape-Dependent Performance of Photonic Quantum Solvers in QUBO Feature Selection for Financial Risk Detection",
      "source_url": "https://arxiv.org/abs/2610.03161",
      "first_submission_date": "2026-10-02",
      "first_public_date": "",
      "first_public_date_basis": "Not independently established; do not replace with submission date",
      "version_inspected": "arXiv:2610.03161v1",
      "version_date": "2026-10-02",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-02"
        }
      ],
      "date_window_eligibility": "boundary_or_prior_submission_announcement_not_verified",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Photonic feature-selection comparison is adjacent context; title/abstract checked, but no decomposition mechanism is identified and direct preparation/sampling attribution is not extracted. Announcement date not recovered from the recent listing.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:32.554639+00:00",
      "authors_primary_metadata": [
        "Sahoo, Nirvik",
        "Griffin, Paul Robert"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.03360",
      "citation_key": "",
      "title": "Rate-Optimal Quantum Discrete Simulation Optimization",
      "source_url": "https://arxiv.org/abs/2610.03360",
      "first_submission_date": "2026-10-02",
      "first_public_date": "",
      "first_public_date_basis": "Not independently established; do not replace with submission date",
      "version_inspected": "arXiv:2610.03360v1",
      "version_date": "2026-10-02",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-02"
        }
      ],
      "date_window_eligibility": "boundary_or_prior_submission_announcement_not_verified",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Oracle-based discrete simulation optimization; relevant optimization theory, but not a decomposition component or implementation benchmark; abstract screen only.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:32.922726+00:00",
      "authors_primary_metadata": [
        "Hu, Mingjie",
        "Hu, Jian-Qiang"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.03379",
      "citation_key": "",
      "title": "Degree-conditioned anneal offsets reshape certified-optimum sampling for minimum vertex cover",
      "source_url": "https://arxiv.org/abs/2610.03379",
      "first_submission_date": "2026-10-02",
      "first_public_date": "",
      "first_public_date_basis": "Not independently established; do not replace with submission date",
      "version_inspected": "arXiv:2610.03379v1",
      "version_date": "2026-10-02",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-02"
        }
      ],
      "date_window_eligibility": "boundary_or_prior_submission_announcement_not_verified",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Controlled anneal-offset intervention changes diversity of certified optima; relevant hardware-control context, but not decomposition attribution. Abstract screen only; no new main evidence row.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:33.274502+00:00",
      "authors_primary_metadata": [
        "Kang, Jiwan",
        "Han, Namshik"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.03788",
      "citation_key": "",
      "title": "The Quantum Sphere: A Physically Realizable Optimization Benchmark with Provable Linear Convergence in White- and Black-Box Settings",
      "source_url": "https://arxiv.org/abs/2610.03788",
      "first_submission_date": "2026-09-30",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.03788v1",
      "version_date": "2026-09-30",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-09-30"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "exclude_scope",
      "placement": "Discovery log only",
      "reason": "Benchmark optimizes a quantum-control landscape rather than using a quantum component to solve a classical mathematical program.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:33.623381+00:00",
      "authors_primary_metadata": [
        "Shir, Ofer M."
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.03890",
      "citation_key": "lauwerier2026quantum",
      "title": "Quantum-Assisted Optimization Guided by Machine-Learned Risk Maps for Aerial Surveillance Routing",
      "source_url": "https://arxiv.org/abs/2610.03890",
      "first_submission_date": "2026-10-02",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.03890v1",
      "version_date": "2026-10-02",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-02"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "include_evidence",
      "placement": "E18; main evidence",
      "reason": "E18: full-text read establishes fixed-candidate-pool selection controls and a distinction between projected QPU and measured classical time; no systematic quantum component superiority.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:33.978228+00:00",
      "authors_primary_metadata": [
        "Lauwerier, Dorian",
        "Vieloszynski, Alexis",
        "Bérubé-Lauzière, Yves",
        "Drouin-Touchette, Victor"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": [
        "Sections 3.3–3.4; Algorithm 1",
        "Section 4.1 library/emulation specification",
        "Section 5.5/Table 3 including time footnote",
        "Section 6 and Data availability"
      ],
      "full_text_sources": [
        "https://arxiv.org/html/2610.03890v1",
        "https://arxiv.org/pdf/2610.03890v1"
      ]
    },
    {
      "candidate_id": "2610.03949",
      "citation_key": "",
      "title": "Benchmarking Ansatze for Pauli Correlation Encoding in the Maximum Independent Set Problem",
      "source_url": "https://arxiv.org/abs/2610.03949",
      "first_submission_date": "2026-10-02",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.03949v1",
      "version_date": "2026-10-02",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-02"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Compressed PCE ansatz/decoding comparison is relevant context, but adds no independent matched-resource solver comparison beyond the manuscript’s existing compression caution; abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:34.329107+00:00",
      "authors_primary_metadata": [
        "Reeves, Cian C.",
        "Kemp, Aaron C.",
        "Padbury, Richard",
        "Tarquini, Eva Lia",
        "Kloeffel, Christoph",
        "Pathak, Vedangi",
        "Mohammadbagherpoor, Hamed",
        "Beltrani, Vincent"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.04068",
      "citation_key": "",
      "title": "Interaction-Aware Embedding Optimization for Neutral-Atom Quantum Processors",
      "source_url": "https://arxiv.org/abs/2610.04068",
      "first_submission_date": "2026-10-02",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.04068v1",
      "version_date": "2026-10-02",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-02"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Classical force-directed neutral-atom embedding method; relevant hardware-interface context, not a quantum optimization-component comparison. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:34.687112+00:00",
      "authors_primary_metadata": [
        "de Montleau, Clément de Terrasson",
        "Drouin-Touchette, Victor",
        "Coelho, Wesley"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.05524",
      "citation_key": "",
      "title": "Optimization Geometry of QAOA and Variational Quantum Algorithms",
      "source_url": "https://arxiv.org/abs/2610.05524",
      "first_submission_date": "2026-10-04",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.05524v1",
      "version_date": "2026-10-04",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-04"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Classical optimizer comparison within VQA training, using function-evaluation-matched multistart BFGS; does not isolate a quantum contribution to solving the classical problem. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:35.039124+00:00",
      "authors_primary_metadata": [
        "Novák, Vojtěch",
        "Zelinka, Ivan",
        "Illésová, Silvie",
        "Das, Swagatam",
        "Beseda, Martin"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.06000",
      "citation_key": "",
      "title": "Metastability in Quantum Dynamics for Optimization",
      "source_url": "https://arxiv.org/abs/2610.06000",
      "first_submission_date": "2026-10-05",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.06000v1",
      "version_date": "2026-10-05",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-05"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Quantum Langevin dynamics and metastability in continuous potentials; theoretical mechanism outside the focused decomposition update. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:35.389756+00:00",
      "authors_primary_metadata": [
        "Lu, Yuchen",
        "Chen, Zherui",
        "Li, Tongyang"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.06448",
      "citation_key": "",
      "title": "A Practical Introduction to VQE: Methods, Challenges, and Applications in Physics and Chemistry",
      "source_url": "https://arxiv.org/abs/2610.06448",
      "first_submission_date": "2026-10-05",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.06448v2",
      "version_date": "2026-10-07",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-05"
        },
        {
          "version": "v2",
          "submitted_on": "2026-10-07"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "exclude_scope",
      "placement": "Discovery log only",
      "reason": "VQE tutorial emphasizes electronic structure and materials simulation rather than classical constrained/combinatorial optimization.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:35.740391+00:00",
      "authors_primary_metadata": [
        "Ehrlich, Jannis",
        "Rupprecht, Felix",
        "Lamp, Konstantin",
        "Walter, Elias",
        "Somoza, Alejandro D.",
        "Enns, Manuel",
        "Elsässer, Christian",
        "Horstmann, Birger",
        "Urban, Daniel F."
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.06753",
      "citation_key": "mazumder2026discovering",
      "title": "Discovering New Problems for Decoded Quantum Interferometry",
      "source_url": "https://arxiv.org/abs/2610.06753",
      "first_submission_date": "2026-10-05",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.06753v1",
      "version_date": "2026-10-05",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-05"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "include_context",
      "placement": "Minimal contextual citation",
      "reason": "DQI screening rules and decoding conditions sharpen the boundary between quality guarantees and tested classical comparators. Mechanism/theory context, not a physical-hardware evidence row.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:36.093270+00:00",
      "authors_primary_metadata": [
        "Mazumder, Rhik",
        "Niroula, Pradeep"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": [
        "Sections 2–4.3, Proposition 8 (indicator objective/Hamming-decoding margin cap)",
        "Section 6, What the comparisons establish",
        "Section 7, Quality and computational cost",
        "Main text and claim-critical conditions inspected; appendix proofs not independently replicated"
      ],
      "full_text_sources": [
        "https://arxiv.org/html/2610.06753v1"
      ]
    },
    {
      "candidate_id": "2610.06797",
      "citation_key": "",
      "title": "From Quantum Tunneling to Classical Optimization through Instantons",
      "source_url": "https://arxiv.org/abs/2610.06797",
      "first_submission_date": "2026-10-05",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.06797v1",
      "version_date": "2026-10-05",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-05"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Classical path-integral stochastic gradient descent can inherit tunneling escape-rate scaling in continuous potentials; useful adjacent reassessment but no discrete-decomposition comparison. Abstract screened; does not rule out all tunneling-based quantum advantage.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:36.444851+00:00",
      "authors_primary_metadata": [
        "Shen, Jiayu",
        "Herman, Dylan",
        "Ozgul, Guneykan",
        "Seshadri, Akshay",
        "Kim, Junhyung Lyle",
        "Sureshbabu, Shree Hari",
        "Chakrabarti, Shouvanik",
        "Kumar, Niraj"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.06815",
      "citation_key": "",
      "title": "CV-QAOA: Efficient Low-Depth Quantum Optimization of Continuous Variables",
      "source_url": "https://arxiv.org/abs/2610.06815",
      "first_submission_date": "2026-10-05",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.06815v1",
      "version_date": "2026-10-05",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-05"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Continuous-variable QAOA query guarantees and dequantization on constructed continuous objectives; outside the discrete-decomposition evidence focus. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:36.799491+00:00",
      "authors_primary_metadata": [
        "Bharadwaj, Sriram",
        "Luo, Di",
        "Zhou, Leo"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.07144",
      "citation_key": "",
      "title": "Decoupling Spectral Gaps from Entanglement Complexity in Quantum Annealing",
      "source_url": "https://arxiv.org/abs/2610.07144",
      "first_submission_date": "2026-10-05",
      "first_public_date": "2026-10-07",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.07144v1",
      "version_date": "2026-10-05",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-05"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Spectral-gap versus entanglement complexity theory supports hardware-context cautions; no decomposition attribution benchmark. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:37.154570+00:00",
      "authors_primary_metadata": [
        "Ghosh, Roopayan",
        "Bose, Sougato"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.09584",
      "citation_key": "hadfield2026approximation",
      "title": "Quantum Approximation Complexity of Classical Optimization Problems",
      "source_url": "https://arxiv.org/abs/2610.09584",
      "first_submission_date": "2026-10-07",
      "first_public_date": "2026-10-08",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.09584v1",
      "version_date": "2026-10-07",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-07"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "include_context",
      "placement": "Minimal contextual citation",
      "reason": "Formal classical-output approximation guarantees require feasibility, score, success and full algorithmic cost. Definitional/theoretical context; no empirical row.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:37.508561+00:00",
      "authors_primary_metadata": [
        "Hadfield, Stuart"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": [
        "Section II, Definitions 1–2 and Proposition 4",
        "Section III decoded-mean transfer",
        "Sections V–VI; Table 3 (access models)",
        "Selected formal statements inspected; proof appendices not independently replicated"
      ],
      "full_text_sources": [
        "https://arxiv.org/html/2610.09584v1"
      ]
    },
    {
      "candidate_id": "2610.09798",
      "citation_key": "",
      "title": "Quantum Optimization of the Color-of-Money Problem on IBM Quantum Hardware: A Proof-of-Concept Study",
      "source_url": "https://arxiv.org/abs/2610.09798",
      "first_submission_date": "2026-10-07",
      "first_public_date": "2026-10-08",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.09798v2",
      "version_date": "2026-10-08",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-07"
        },
        {
          "version": "v2",
          "submitted_on": "2026-10-08"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Small MILP-to-PCE hardware demonstration reproduces an exact classical solution; no decomposition or comparable-resource advantage. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:37.885928+00:00",
      "authors_primary_metadata": [
        "Rana, Rahul",
        "Roy, Suman Kumar",
        "Chandra, M Girish"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.10254",
      "citation_key": "",
      "title": "Benchmarking Modular Optimization Strategies for Parameterized Quantum Circuits",
      "source_url": "https://arxiv.org/abs/2610.10254",
      "first_submission_date": "2026-10-07",
      "first_public_date": "2026-10-08",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.10254v1",
      "version_date": "2026-10-07",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-07"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Modular classical direction/update training controls are relevant methodology, but the paper’s quantum circuit is the object being trained rather than a swapped component solving a fixed classical mathematical program. Abstract and selected full-text headings/setup checked.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:38.243579+00:00",
      "authors_primary_metadata": [
        "Cotea, Carla",
        "Balauca, Stefan",
        "Arusoaie, Andreea"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.10351",
      "citation_key": "",
      "title": "Measurement-Efficient Differentiable Quantum Architecture Search for Combinatorial Optimization",
      "source_url": "https://arxiv.org/abs/2610.10351",
      "first_submission_date": "2026-10-07",
      "first_public_date": "2026-10-08",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.10351v1",
      "version_date": "2026-10-07",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-07"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "DQAS gradient-measurement reduction changes resource demand within circuit search; no decomposition or system-level comparative evidence. Abstract and selected full-text setup checked.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:38.594735+00:00",
      "authors_primary_metadata": [
        "Theißinger, Lukas",
        "Gerlach, Thore",
        "Bauckhage, Christian"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.10542",
      "citation_key": "",
      "title": "Omnisolver: An extensible interface to Ising spin-glass and QUBO solvers: adding a distributed GPU brute-force plugin",
      "source_url": "https://arxiv.org/abs/2610.10542",
      "first_submission_date": "2026-06-01",
      "first_public_date": "2026-10-09",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.10542v1",
      "version_date": "2026-06-01",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-06-01"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Omnisolver GPU plugin is relevant software context; primary record says June 1 submission despite October arXiv identifier/listing. Public-release provenance is ambiguous and no new benchmark claim is extracted.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:51.103522+00:00",
      "authors_primary_metadata": [
        "Jałowiecki, Konrad",
        "Pawłowski, Jakub",
        "Gardas, Bartłomiej",
        "Pawela, Łukasz"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.10772",
      "citation_key": "liaqat2026scaling",
      "title": "Scaling Quantum Optimization to the Thousand-Qubit Scale with Distributed Quantum Sampling",
      "source_url": "https://arxiv.org/abs/2610.10772",
      "first_submission_date": "2026-10-07",
      "first_public_date": "2026-10-09",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.10772v1",
      "version_date": "2026-10-07",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-07"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "include_evidence",
      "placement": "E17; main evidence",
      "reason": "E17: partitioned QAOA/SA/random fixed-wrapper controls with physical IBM execution, repair and packing ablations; no matched-cost/system advantage.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:51.472320+00:00",
      "authors_primary_metadata": [
        "Liaqat, Amana",
        "Darwish, Ahmed",
        "DiAdamo, Stephen",
        "Holme, Dan",
        "McDowall, Kieran",
        "Sahin, Emre",
        "Mohseni, Naeimeh",
        "Cortiana, Giorgio",
        "O'Meara, Corey"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": [
        "Sections III.2–III.3",
        "Sections IV.1–IV.4; Figures 2–3; Table 1",
        "Appendix A.1–A.5; Algorithm 1",
        "Data and Code Availability"
      ],
      "full_text_sources": [
        "https://arxiv.org/html/2610.10772v1",
        "https://arxiv.org/pdf/2610.10772v1"
      ]
    },
    {
      "candidate_id": "2610.11262",
      "citation_key": "",
      "title": "Gap Sensitivity and Bottleneck Migration in Sparse Constraint-Preserving Quantum Annealing",
      "source_url": "https://arxiv.org/abs/2610.11262",
      "first_submission_date": "2026-10-08",
      "first_public_date": "2026-10-09",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.11262v1",
      "version_date": "2026-10-08",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-08"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Constraint-preserving driver adaptation uses gap sensitivity and finite-size oracle information; no quantum-versus-classical solver comparison. Abstract and methods/limitations inspected.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:51.823624+00:00",
      "authors_primary_metadata": [
        "Gupta, Aruna",
        "Hassan, S. R."
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.11710",
      "citation_key": "",
      "title": "Parameter-Dependent Noise Resilience in the Quantum Approximate Optimization Algorithm",
      "source_url": "https://arxiv.org/abs/2610.11710",
      "first_submission_date": "2026-10-08",
      "first_public_date": "2026-10-09",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.11710v1",
      "version_date": "2026-10-08",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-08"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Parameter-dependent QAOA noise bounds and training modifications; useful quantum-method context but not decomposition or attribution evidence. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:52.173920+00:00",
      "authors_primary_metadata": [
        "Kirk, Jorja",
        "Montanaro, Ashley"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.11759",
      "citation_key": "lau2026beyond",
      "title": "Beyond QAOA: A Review of AI and Quantum Computing for Adaptive Combinatorial Optimization",
      "source_url": "https://arxiv.org/abs/2610.11759",
      "first_submission_date": "2026-10-08",
      "first_public_date": "2026-10-09",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.11759v2",
      "version_date": "2026-10-09",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-08"
        },
        {
          "version": "v2",
          "submitted_on": "2026-10-09"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "include_context",
      "placement": "Minimal contextual citation",
      "reason": "New review of AI-controlled optimization workflows provides related-survey context and independently distinguishes system and quantum-component claims. Its corpus counts are not pooled with this survey.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:52.527222+00:00",
      "authors_primary_metadata": [
        "Lau, Hoong Chuin"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": [
        "Sections 3.1–3.4 search scope/methodology",
        "Sections 9–10, Tables 5–6 (evidence and resource accounting)",
        "Scope/methodology/evidence passages inspected, not a new audit of the 119-paper source corpus"
      ],
      "full_text_sources": [
        "https://arxiv.org/html/2610.11759v2"
      ]
    },
    {
      "candidate_id": "2610.13283",
      "citation_key": "",
      "title": "Circuit Design Problems in Binary Polynomial Quantum Optimization",
      "source_url": "https://arxiv.org/abs/2610.13283",
      "first_submission_date": "2026-10-09",
      "first_public_date": "2026-10-12",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.13283v1",
      "version_date": "2026-10-09",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-09"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Classical MIP/heuristic circuit synthesis for higher-order binary objectives; quantum compilation rather than a hybrid optimization evidence comparison. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:52.882287+00:00",
      "authors_primary_metadata": [
        "Mermoud, Dylan Laplace",
        "Watel, Dimitri",
        "Elloumi, Sourour",
        "Simonetto, Andrea"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2609.29856",
      "citation_key": "",
      "title": "A Block Decomposed QUBO Workflow for Chromosome-Y Phylogeny Reconstruction",
      "source_url": "https://arxiv.org/abs/2609.29856",
      "first_submission_date": "2026-09-24",
      "first_public_date": "",
      "first_public_date_basis": "Not independently established; do not replace with submission date",
      "version_inspected": "arXiv:2609.29856v1",
      "version_date": "2026-09-24",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-09-24"
        }
      ],
      "date_window_eligibility": "no_in_window_event_verified",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "September 24 v1 only; no in-window revision or publication found on the primary record. Relevant QUBO decomposition lead remains outside this bounded extension.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:53.251867+00:00",
      "authors_primary_metadata": [
        "Moreau, Giuliana Siddi",
        "Berutti, Riccardo",
        "Profir, Manuela",
        "Pisani, Lorenzo",
        "Clemente, Maria Laura",
        "Leoni, Lidia"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2608.04159",
      "citation_key": "",
      "title": "A Distributed Quantum Approximate Optimization Algorithm For Unit Commitment",
      "source_url": "https://arxiv.org/abs/2608.04159",
      "first_submission_date": "2026-08-04",
      "first_public_date": "",
      "first_public_date_basis": "Not independently established; do not replace with submission date",
      "version_inspected": "arXiv:2608.04159v1",
      "version_date": "2026-08-04",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-08-04"
        }
      ],
      "date_window_eligibility": "no_in_window_event_verified",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "August 4 v1 only; no in-window revision/publication on the inspected record. Relevant distributed QAOA/ADMM mechanism is an older lead, not a new October release.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:53.617565+00:00",
      "authors_primary_metadata": [
        "Rajabi, Ali",
        "Hasanzadeh, Milad",
        "Kargarian, Amin"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2603.14744",
      "citation_key": "",
      "title": "Towards Exponential Quantum Improvements in Solving Cardinality-Constrained Binary Optimization",
      "source_url": "https://arxiv.org/abs/2603.14744",
      "first_submission_date": "2026-03-16",
      "first_public_date": "",
      "first_public_date_basis": "Not independently established; do not replace with submission date",
      "version_inspected": "arXiv:2603.14744v1",
      "version_date": "2026-03-16",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-03-16"
        }
      ],
      "date_window_eligibility": "no_in_window_event_verified",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "March 16 v1 only; no in-window revision/publication on inspected record. Older quantum ADMM/cardinality theory lead.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:01:53.976068+00:00",
      "authors_primary_metadata": [
        "Yuan, Haomu",
        "Wu, Hanqing",
        "Chen, Kuan-Cheng",
        "Cheng, Bin",
        "Barnes, Crispin H. W."
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.13621",
      "citation_key": "",
      "title": "Encoding Matters: A Qubit-Efficient Reformulation for Quantum Resilient Routing",
      "source_url": "https://arxiv.org/abs/2610.13621",
      "first_submission_date": "2026-10-09",
      "first_public_date": "2026-10-12",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.13621v1",
      "version_date": "2026-10-09",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-09"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Main text inspected. Redundant classical-presolve example under the page budget; optimum-aware parameter training, different circuit depths and a published baseline limit attribution. No quantum component swap. The full author surname is Dalla Torre.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:03:00.012291+00:00",
      "authors_primary_metadata": [
        "Torre, Emanuele G. Dalla",
        "Friedman, Bat-El",
        "Porat, Daniel"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": [
        "Sections II–III local rules and exhaustive 128-assignment check",
        "Section IV optimum-overlap training and hardware comparison",
        "Sections V–VII limitations/data/competing interests",
        "Main text inspected; no experiments reproduced"
      ],
      "author_metadata_note": "The abstract citation meta field parses Torre, Emanuele G. Dalla; visible author block and PDF show Emanuele G. Dalla Torre. Proposed BibTeX protects Dalla Torre as the surname.",
      "full_text_sources": [
        "https://arxiv.org/html/2610.13621v1"
      ]
    },
    {
      "candidate_id": "2610.07252",
      "citation_key": "",
      "title": "Resource-Aware Grover Search for Minimum Vertex Cover",
      "source_url": "https://arxiv.org/abs/2610.07252",
      "first_submission_date": "2026-10-05",
      "first_public_date": "2026-10-07",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.07252v1",
      "version_date": "2026-10-05",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-05"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Grover oracle-resource accounting for minimum vertex cover; not a hybrid decomposition benchmark. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:03:00.061814+00:00",
      "authors_primary_metadata": [
        "Jiang, Beilei",
        "Fu, Harry",
        "Yarlagadda, Pavan Krishna",
        "Shan, Alexander",
        "Feng, Yunhe",
        "Fu, Song"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.05128",
      "citation_key": "",
      "title": "Training Variational Quantum Algorithms Is NP-Hard, Even Locally",
      "source_url": "https://arxiv.org/abs/2610.05128",
      "first_submission_date": "2026-10-04",
      "first_public_date": "2026-10-06",
      "first_public_date_basis": "Dated arXiv recent-list announcement block",
      "version_inspected": "arXiv:2610.05128v1",
      "version_date": "2026-10-04",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-04"
        }
      ],
      "date_window_eligibility": "in_window_announcement",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "VQA-training NP-hardness addresses the classical parameter-selection layer already qualified in the manuscript; context-only abstract screen, not an empirical optimization result.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:03:00.117378+00:00",
      "authors_primary_metadata": [
        "Koh, Dax Enshan",
        "Mundo, Triscia",
        "Sakos, Iosif",
        "Varvitsiotis, Antonios"
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "2610.06638",
      "citation_key": "",
      "title": "Hybrid Classical-Quantum Solutions to Accelerate the Adoption of Quantum Computing",
      "source_url": "https://arxiv.org/abs/2610.06638",
      "first_submission_date": "2026-10-05",
      "first_public_date": "",
      "first_public_date_basis": "Not independently established; do not replace with submission date",
      "version_inspected": "arXiv:2610.06638v1",
      "version_date": "2026-10-05",
      "version_history": [
        {
          "version": "v1",
          "submitted_on": "2026-10-05"
        }
      ],
      "date_window_eligibility": "in_window_version_submission_and_observed_public_record",
      "discovery_route": "Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads",
      "decision": "screen_only",
      "placement": "Discovery log only",
      "reason": "Broad hybrid software-engineering review; no specific new decomposition implementation or controlled result extracted. Abstract screened.",
      "source_check_date": "2026-10-12",
      "retrieved_at_utc": "2026-10-12T21:03:00.166129+00:00",
      "authors_primary_metadata": [
        "Deshpande, Advait",
        "Baresi, Luciano",
        "Bandara, Arosha K."
      ],
      "current_status": "arXiv preprint; no journal reference in retrieved abstract metadata",
      "existing_citation_keys": [],
      "claim_critical_locations": []
    },
    {
      "candidate_id": "doi:10.1007/s10791-026-10589-w",
      "citation_key": "",
      "title": "A convex-Feynman hybrid optimization paradigm for energy-efficient scheduling in large-scale multi-tier cloud data centers",
      "source_url": "https://link.springer.com/article/10.1007/s10791-026-10589-w",
      "first_public_date": "2026-10-09",
      "first_public_date_basis": "Publisher publication date; earlier preprint date not searched",
      "version_inspected": "Publisher version of record",
      "version_date": "2026-10-09",
      "date_window_eligibility": "in_window_journal_publication",
      "decision": "exclude_scope",
      "placement": "Discovery log only",
      "reason": "Despite quantum/Feynman terminology, Sections 7–9 specify classical Metropolis sampling, convex optimization/ADMM and conventional server experiments; no quantum processor or emulated quantum optimization component identified.",
      "claim_critical_locations": [
        "Section 7.1.1 (Metropolis sampling)",
        "Sections 8.3–8.5 (classical subproblem solvers)",
        "Section 9.1 (physical server and CloudSim platform)"
      ],
      "source_check_date": "2026-10-12",
      "discovery_route": "Publisher-targeted October quantum optimization query"
    }
  ],
  "recommended_evidence_keys": [
    "liaqat2026scaling",
    "lauwerier2026quantum"
  ],
  "recommended_context_keys": [
    "mazumder2026discovering",
    "hadfield2026approximation",
    "lau2026beyond"
  ],
  "material_conclusion_change": "No source inspected establishes robust transferable quantum or system advantage. E17 adds limited positive sampler sensitivity at greater assembled scale; E18 shows why a specialized fixed-wrapper classical comparison changes interpretation of a headline pipeline result.",
  "limitations": [
    "Topic searches returned stale/off-topic records despite date operators; all candidate dates rely on primary records, not search ranking/crawl dates.",
    "Monthly listings are title-based discovery only and do not enumerate all revisions to older preprints. Corpus-wide version/status checking is a separate refresh workstream.",
    "For records absent from the recent list, announcement dates may remain unknown. Such records were screened for relevance and retained with explicit date ambiguity rather than automatically treated as out of window.",
    "No code execution, experiment replication, theorem-proof reproduction, or re-audit of another survey’s source corpus occurred.",
    "The unsuccessful short-form listing URL /list/quant-ph/2610?show=2000 returned404; canonical /2026-10 succeeded. No omission is inferred from that failed route."
  ]
}


==> anc/supplementary__discovery-search__2026-10-12__literature-search-additions.csv <==
candidate_id,citation_key,title,source_url,first_public_date,version_inspected,version_date,discovery_route,decision,placement,reason,source_check_date
2610.03161,,Landscape-Dependent Performance of Photonic Quantum Solvers in QUBO Feature Selection for Financial Risk Detection,https://arxiv.org/abs/2610.03161,,arXiv:2610.03161v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Photonic feature-selection comparison is adjacent context; title/abstract checked, but no decomposition mechanism is identified and direct preparation/sampling attribution is not extracted. Announcement date not recovered from the recent listing. Date basis: boundary or prior submission announcement not verified. Not independently verified; submission 2026-10-02.",2026-10-12
2610.03360,,Rate-Optimal Quantum Discrete Simulation Optimization,https://arxiv.org/abs/2610.03360,,arXiv:2610.03360v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Oracle-based discrete simulation optimization; relevant optimization theory, but not a decomposition component or implementation benchmark; abstract screen only. Date basis: boundary or prior submission announcement not verified. Not independently verified; submission 2026-10-02.",2026-10-12
2610.03379,,Degree-conditioned anneal offsets reshape certified-optimum sampling for minimum vertex cover,https://arxiv.org/abs/2610.03379,,arXiv:2610.03379v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Controlled anneal-offset intervention changes diversity of certified optima; relevant hardware-control context, but not decomposition attribution. Abstract screen only; no new main evidence row. Date basis: boundary or prior submission announcement not verified. Not independently verified; submission 2026-10-02.",2026-10-12
2610.03788,,The Quantum Sphere: A Physically Realizable Optimization Benchmark with Provable Linear Convergence in White- and Black-Box Settings,https://arxiv.org/abs/2610.03788,2026-10-06,arXiv:2610.03788v1,2026-09-30,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,exclude_scope,Discovery log only,Benchmark optimizes a quantum-control landscape rather than using a quantum component to solve a classical mathematical program. Date basis: in window announcement.,2026-10-12
2610.03890,lauwerier2026quantum,Quantum-Assisted Optimization Guided by Machine-Learned Risk Maps for Aerial Surveillance Routing,https://arxiv.org/abs/2610.03890,2026-10-06,arXiv:2610.03890v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_evidence,E18; main evidence,E18: full-text read establishes fixed-candidate-pool selection controls and a distinction between projected QPU and measured classical time; no systematic quantum component superiority. Date basis: in window announcement.,2026-10-12
2610.03949,,Benchmarking Ansatze for Pauli Correlation Encoding in the Maximum Independent Set Problem,https://arxiv.org/abs/2610.03949,2026-10-06,arXiv:2610.03949v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Compressed PCE ansatz/decoding comparison is relevant context, but adds no independent matched-resource solver comparison beyond the manuscript’s existing compression caution; abstract screened. Date basis: in window announcement.",2026-10-12
2610.04068,,Interaction-Aware Embedding Optimization for Neutral-Atom Quantum Processors,https://arxiv.org/abs/2610.04068,2026-10-06,arXiv:2610.04068v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Classical force-directed neutral-atom embedding method; relevant hardware-interface context, not a quantum optimization-component comparison. Abstract screened. Date basis: in window announcement.",2026-10-12
2610.05524,,Optimization Geometry of QAOA and Variational Quantum Algorithms,https://arxiv.org/abs/2610.05524,2026-10-06,arXiv:2610.05524v1,2026-10-04,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Classical optimizer comparison within VQA training, using function-evaluation-matched multistart BFGS; does not isolate a quantum contribution to solving the classical problem. Abstract screened. Date basis: in window announcement.",2026-10-12
2610.06000,,Metastability in Quantum Dynamics for Optimization,https://arxiv.org/abs/2610.06000,2026-10-06,arXiv:2610.06000v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Quantum Langevin dynamics and metastability in continuous potentials; theoretical mechanism outside the focused decomposition update. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.06448,,"A Practical Introduction to VQE: Methods, Challenges, and Applications in Physics and Chemistry",https://arxiv.org/abs/2610.06448,2026-10-06,arXiv:2610.06448v2,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,exclude_scope,Discovery log only,VQE tutorial emphasizes electronic structure and materials simulation rather than classical constrained/combinatorial optimization. Date basis: in window announcement.,2026-10-12
2610.06753,mazumder2026discovering,Discovering New Problems for Decoded Quantum Interferometry,https://arxiv.org/abs/2610.06753,2026-10-06,arXiv:2610.06753v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_context,Minimal contextual citation,"DQI screening rules and decoding conditions sharpen the boundary between quality guarantees and tested classical comparators. Mechanism/theory context, not a physical-hardware evidence row. Date basis: in window announcement.",2026-10-12
2610.06797,,From Quantum Tunneling to Classical Optimization through Instantons,https://arxiv.org/abs/2610.06797,2026-10-06,arXiv:2610.06797v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Classical path-integral stochastic gradient descent can inherit tunneling escape-rate scaling in continuous potentials; useful adjacent reassessment but no discrete-decomposition comparison. Abstract screened; does not rule out all tunneling-based quantum advantage. Date basis: in window announcement.,2026-10-12
2610.06815,,CV-QAOA: Efficient Low-Depth Quantum Optimization of Continuous Variables,https://arxiv.org/abs/2610.06815,2026-10-06,arXiv:2610.06815v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Continuous-variable QAOA query guarantees and dequantization on constructed continuous objectives; outside the discrete-decomposition evidence focus. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.07144,,Decoupling Spectral Gaps from Entanglement Complexity in Quantum Annealing,https://arxiv.org/abs/2610.07144,2026-10-07,arXiv:2610.07144v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Spectral-gap versus entanglement complexity theory supports hardware-context cautions; no decomposition attribution benchmark. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.09584,hadfield2026approximation,Quantum Approximation Complexity of Classical Optimization Problems,https://arxiv.org/abs/2610.09584,2026-10-08,arXiv:2610.09584v1,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_context,Minimal contextual citation,"Formal classical-output approximation guarantees require feasibility, score, success and full algorithmic cost. Definitional/theoretical context; no empirical row. Date basis: in window announcement.",2026-10-12
2610.09798,,Quantum Optimization of the Color-of-Money Problem on IBM Quantum Hardware: A Proof-of-Concept Study,https://arxiv.org/abs/2610.09798,2026-10-08,arXiv:2610.09798v2,2026-10-08,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Small MILP-to-PCE hardware demonstration reproduces an exact classical solution; no decomposition or comparable-resource advantage. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.10254,,Benchmarking Modular Optimization Strategies for Parameterized Quantum Circuits,https://arxiv.org/abs/2610.10254,2026-10-08,arXiv:2610.10254v1,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Modular classical direction/update training controls are relevant methodology, but the paper’s quantum circuit is the object being trained rather than a swapped component solving a fixed classical mathematical program. Abstract and selected full-text headings/setup checked. Date basis: in window announcement.",2026-10-12
2610.10351,,Measurement-Efficient Differentiable Quantum Architecture Search for Combinatorial Optimization,https://arxiv.org/abs/2610.10351,2026-10-08,arXiv:2610.10351v1,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,DQAS gradient-measurement reduction changes resource demand within circuit search; no decomposition or system-level comparative evidence. Abstract and selected full-text setup checked. Date basis: in window announcement.,2026-10-12
2610.10542,,Omnisolver: An extensible interface to Ising spin-glass and QUBO solvers: adding a distributed GPU brute-force plugin,https://arxiv.org/abs/2610.10542,2026-10-09,arXiv:2610.10542v1,2026-06-01,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Omnisolver GPU plugin is relevant software context; primary record says June 1 submission despite October arXiv identifier/listing. Public-release provenance is ambiguous and no new benchmark claim is extracted. Date basis: in window announcement.,2026-10-12
2610.10772,liaqat2026scaling,Scaling Quantum Optimization to the Thousand-Qubit Scale with Distributed Quantum Sampling,https://arxiv.org/abs/2610.10772,2026-10-09,arXiv:2610.10772v1,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_evidence,E17; main evidence,"E17: partitioned QAOA/SA/random fixed-wrapper controls with physical IBM execution, repair and packing ablations; no matched-cost/system advantage. Date basis: in window announcement.",2026-10-12
2610.11262,,Gap Sensitivity and Bottleneck Migration in Sparse Constraint-Preserving Quantum Annealing,https://arxiv.org/abs/2610.11262,2026-10-09,arXiv:2610.11262v1,2026-10-08,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Constraint-preserving driver adaptation uses gap sensitivity and finite-size oracle information; no quantum-versus-classical solver comparison. Abstract and methods/limitations inspected. Date basis: in window announcement.,2026-10-12
2610.11710,,Parameter-Dependent Noise Resilience in the Quantum Approximate Optimization Algorithm,https://arxiv.org/abs/2610.11710,2026-10-09,arXiv:2610.11710v1,2026-10-08,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Parameter-dependent QAOA noise bounds and training modifications; useful quantum-method context but not decomposition or attribution evidence. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.11759,lau2026beyond,Beyond QAOA: A Review of AI and Quantum Computing for Adaptive Combinatorial Optimization,https://arxiv.org/abs/2610.11759,2026-10-09,arXiv:2610.11759v2,2026-10-09,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_context,Minimal contextual citation,New review of AI-controlled optimization workflows provides related-survey context and independently distinguishes system and quantum-component claims. Its corpus counts are not pooled with this survey. Date basis: in window announcement.,2026-10-12
2610.13283,,Circuit Design Problems in Binary Polynomial Quantum Optimization,https://arxiv.org/abs/2610.13283,2026-10-12,arXiv:2610.13283v1,2026-10-09,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Classical MIP/heuristic circuit synthesis for higher-order binary objectives; quantum compilation rather than a hybrid optimization evidence comparison. Abstract screened. Date basis: in window announcement.,2026-10-12
2609.29856,,A Block Decomposed QUBO Workflow for Chromosome-Y Phylogeny Reconstruction,https://arxiv.org/abs/2609.29856,,arXiv:2609.29856v1,2026-09-24,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,September 24 v1 only; no in-window revision or publication found on the primary record. Relevant QUBO decomposition lead remains outside this bounded extension. Date basis: no in window event verified. Not independently verified; submission 2026-09-24.,2026-10-12
2608.04159,,A Distributed Quantum Approximate Optimization Algorithm For Unit Commitment,https://arxiv.org/abs/2608.04159,,arXiv:2608.04159v1,2026-08-04,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"August 4 v1 only; no in-window revision/publication on the inspected record. Relevant distributed QAOA/ADMM mechanism is an older lead, not a new October release. Date basis: no in window event verified. Not independently verified; submission 2026-08-04.",2026-10-12
2603.14744,,Towards Exponential Quantum Improvements in Solving Cardinality-Constrained Binary Optimization,https://arxiv.org/abs/2603.14744,,arXiv:2603.14744v1,2026-03-16,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,March 16 v1 only; no in-window revision/publication on inspected record. Older quantum ADMM/cardinality theory lead. Date basis: no in window event verified. Not independently verified; submission 2026-03-16.,2026-10-12
2610.13621,,Encoding Matters: A Qubit-Efficient Reformulation for Quantum Resilient Routing,https://arxiv.org/abs/2610.13621,2026-10-12,arXiv:2610.13621v1,2026-10-09,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Main text inspected. Redundant classical-presolve example under the page budget; optimum-aware parameter training, different circuit depths and a published baseline limit attribution. No quantum component swap. The full author surname is Dalla Torre. Date basis: in window announcement.",2026-10-12
2610.07252,,Resource-Aware Grover Search for Minimum Vertex Cover,https://arxiv.org/abs/2610.07252,2026-10-07,arXiv:2610.07252v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Grover oracle-resource accounting for minimum vertex cover; not a hybrid decomposition benchmark. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.05128,,"Training Variational Quantum Algorithms Is NP-Hard, Even Locally",https://arxiv.org/abs/2610.05128,2026-10-06,arXiv:2610.05128v1,2026-10-04,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"VQA-training NP-hardness addresses the classical parameter-selection layer already qualified in the manuscript; context-only abstract screen, not an empirical optimization result. Date basis: in window announcement.",2026-10-12
2610.06638,,Hybrid Classical-Quantum Solutions to Accelerate the Adoption of Quantum Computing,https://arxiv.org/abs/2610.06638,,arXiv:2610.06638v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Broad hybrid software-engineering review; no specific new decomposition implementation or controlled result extracted. Abstract screened. Date basis: in window version submission and observed public record. Not independently verified; submission 2026-10-05.,2026-10-12
doi:10.1007/s10791-026-10589-w,,A convex-Feynman hybrid optimization paradigm for energy-efficient scheduling in large-scale multi-tier cloud data centers,https://link.springer.com/article/10.1007/s10791-026-10589-w,2026-10-09,Publisher version of record,2026-10-09,Publisher-targeted October quantum optimization query; discovery.json,exclude_scope,Discovery log only,"Despite quantum/Feynman terminology, Sections 7–9 specify classical Metropolis sampling, convex optimization/ADMM and conventional server experiments; no quantum processor or emulated quantum optimization component identified. Date basis: in window journal publication.",2026-10-12


==> anc/supplementary__discovery-search__README.txt <==
Discovery-search provenance, checked 2026-10-04 (America/New_York)

The adjacent literature-search.csv is the normalized candidate-decision register
for the authorized July 1–October 4, 2026 literature extension and associated
version/publication follow-up. It combines targeted comparative, decomposition,
constraints/theory and publisher searches. This is a purposeful, nonexhaustive
search, not a systematic review or a claim that every eligible work was found.

extension/ preserves exact queries, primary URLs, access limits and candidate
assessments from the broader July–October search. targeted/ preserves the earlier
October-boundary search. Older targeted decisions based on an October 2–4 window
are superseded by literature-search.csv; for example, October 1 is within the
broader extension. Those original logs remain unchanged as search provenance.

The register deduplicates candidates by arXiv identifier, associated DOI and
title. Candidate IDs are arXiv IDs where available, otherwise DOI or source-log
identifiers. All candidate titles are recorded. Blank date or version fields mean
the audit did not extract them; they do not assert that the information is
unavailable. Primary-record abstracts,
claim-critical full-text readings, publication-status checks and unverified
secondary discoveries are distinguished in version_inspected and reason.
First public preprint, inspected-version date, announcement date, acceptance and
journal publication are distinct events. The first_public_date column uses the
verified first public source date where known; a journal publication date is not
substituted for an unknown earlier preprint date. version_date is the date of the
principal inspected empirical/theoretical version; later metadata-only checks
are described in reason. Kramer v1 full text was inspected; v2 metadata was
located but v2 full text was not fetched. No proof or code replication is implied.

include_evidence includes four newly added rows E13–E16 and two existing-row
updates E2/E7. include_context includes nine newly discussed studies and the
existing Moondra journal/version update. screen_only records an assessed lead not
promoted to main evidence; exclude_scope records a documented scope/date exclusion.
Neither decision is a finding that a study is incorrect. Purely peripheral search
hits need not have a register row; their original assessments remain in the logs.

Search indexes can lag publication. The earlier category-list retrieval still
showed October 2 entries at the October 4 local-time check; no complete-through-
October-4 claim follows. A source_check_date of 2026-10-04 is the local audit date,
not a guarantee of the source's indexing freshness. Current literature-search.csv
is authoritative for final inclusion decisions, while detailed claim support and
version limits remain in the per-agent records and the survey's evidence/context
CSVs. No full texts are copied here. Artifact links are author-reported unless
an audit explicitly states that repository/archive contents were inspected.


==> anc/supplementary__discovery-search__extension__comparative-search.json <==
{
  "search_date_local": "2026-10-04",
  "timezone": "America/New_York",
  "scope": "Targeted July1–October4 comparative optimization discovery plus relevant updates; not exhaustive systematic retrieval.",
  "coverage_limits": "Search indexes and retrieved primary lists can lag; prior Oct2–4 listing audit still showedOct2. Do not claim complete coverage throughOct4. Queries are discovery aids; publication/version eligibility comes from primary records.",
  "queries": [
    "quantum optimization benchmark \"2026\" \"September\" classical annealing",
    "quantum optimization decomposition \"2026\" \"August\" benchmark",
    "QAOA \"2026\" \"July\" classical comparison reduction",
    "quantum informed reduction benchmark July August September 2026",
    "site:arxiv.org/abs/2607 quantum optimization benchmark classical",
    "site:arxiv.org/abs/2608 quantum annealing benchmark",
    "site:arxiv.org/abs/2609 QAOA reduction classical",
    "site:arxiv.org quantum hybrid optimization \"2026\" \"preconditioning\"",
    "site:arxiv.org \"quantum optimization\" \"Jul\" \"2026\"",
    "site:arxiv.org \"quantum annealing\" \"Aug\" \"2026\"",
    "site:arxiv.org \"QAOA\" \"Sep\" \"2026\" \"classical\"",
    "site:arxiv.org \"hybrid\" \"2026\" \"benchmarking\" \"2607\"",
    "site:arxiv.org quantum \"2026\" \"Jul\" \"MaxCut\"",
    "site:arxiv.org quantum \"2026\" \"Aug\" \"MaxCut\"",
    "site:arxiv.org \"quantum annealing\" \"2026\" \"benchmark\" \"Sep\"",
    "site:arxiv.org \"quantum\" \"Jul\" \"2026\" \"reduction\" optimization",
    "quantum annealing benchmark classical after:2026-07-01 before:2026-10-05 site:arxiv.org",
    "QAOA classical performance after:2026-07-01 before:2026-10-05 site:arxiv.org",
    "quantum informed reduction after:2026-07-01 before:2026-10-05 site:arxiv.org",
    "quantum optimization \"semiclassical\" \"2026\"",
    "\"Absence of quantum advantage for approximate spin glass optimization\"",
    "\"Hybrid Quantum-Classical Pipeline for Mixed-Integer Linear Programming\" \"2026\"",
    "\"quantum\" \"benchmark\" \"2026\" \"July\" \"classical\" site:nature.com/articles",
    "\"quantum\" \"benchmark\" \"2026\" \"September\" \"optimization\" site:journals.aps.org",
    "\"Quantum annealing approach to the minimum distance problem of quantum codes\" arxiv",
    "\"Quantum annealing approach to the minimum distance problem of quantum codes\" \"Published\"",
    "\"Disentangling QAOA\" journal",
    "\"A Reality Check on Quantum Optimisation\" journal",
    "\"quantum\" \"preprocessing\" \"2026\" \"September\" optimization arxiv",
    "\"QUBO\" \"reduction\" \"2026\" \"August\" arxiv",
    "\"quantum optimization\" \"benchmarking\" \"2026\" \"July\" classical",
    "\"QAOA\" \"classical baselines\" \"2026\" \"September\"",
    "\"ae94a4\" site:smu.edu.sg",
    "\"From circuits to hardware\" site:iopscience.iop.org",
    "\"Benchmarking Hybrid Quantum-Classical Algorithms for Power Grid Optimization Problems\" site:arxiv.org",
    "\"From circuits to hardware\" \"Sharma\" arxiv",
    "\"From circuits to hardware\" site:ink.library.smu.edu.sg",
    "\"Benchmarking standard and qubit-efficient quantum optimization\""
  ],
  "records": [
    {
      "citation_key": "yalovetzky2026portfolio",
      "title": "Quantum-Informed Portfolio Selection: An End-to-End Pipeline Validated on Trapped-Ion Hardware with Real Market Data",
      "authors": [
        "Romina Yalovetzky",
        "Martin J. A. Schuetz",
        "Zichang He",
        "Jiayu Shen",
        "Yue Sun",
        "Rudy Raymond",
        "Shauna Sahay",
        "Kishore Perla",
        "Ruben S. Andrist",
        "Grant Salton",
        "Helmut G. Katzgraber",
        "Roger Bongiovanni",
        "Niraj Kumar",
        "Rob Otter"
      ],
      "arxiv": "2607.01037",
      "first_submission_utc": "2026-07-01 15:04:48",
      "version_inspected": "arXiv:2607.01037v2",
      "version_date_utc": "2026-07-13 14:37:21",
      "current_status": "preprint; no journal reference shown on retrieved arXiv record",
      "recommendation": "include_main_evidence_E16",
      "status_sources": [
        "https://arxiv.org/abs/2607.01037"
      ],
      "empirical_sources": [
        "https://arxiv.org/html/2607.01037v2#S4",
        "https://arxiv.org/html/2607.01037v2#S5",
        "https://arxiv.org/html/2607.01037v2#A5.SS1",
        "https://arxiv.org/html/2607.01037v2#A5.SS2"
      ],
      "read_scope": "Version 2 claim-critical methods/results and Appendix E.1; broader initial reading used v1, with selected statements reconfirmed in v2.",
      "comparison_design": "QAOA within iterative qReduMIS versus standalone QAOA; identical first kernel, depth and repair. Separate SA emulator baseline; no new fixed-wrapper classical sampler replacement.",
      "supported_inference": "Positive wrapper benefit; quantum component and system superiority unresolved. Not a four-cell reduction–solver interaction estimate.",
      "target_quality_definition": "MIS success against OR-Tools reference; independent-set size divided by MIS size; 99%-target optimal shot-TTS.",
      "scale": "Four market graphs: 85,89,98,225 assets; first kernels49,45,68,78. Emulator73 nonfully-reducible market graphs, kernels<=22.",
      "timing_boundary": "Cumulative quantum shots, not wall-clock. Hardware100 standalone shots versus20 hybrid trials,10shots/call,<=5calls/trial; raw success denominators differ. Emulator500standalone shots versus20hybrid trials,5shots/call.",
      "hardware_software_versions": "Quantinuum Helios98qubits p=2; H2-1 noisy statevector emulator p=2,6; analytically scaled pretrained parameters; OR-Tools reference.",
      "uncertainty_reporting": "95% bootstrap intervals,10000 resamples; emulator OLS slope standard errors. Infinite standalone TTS excluded from slope fit.",
      "certificate_status": "Exact simplicial reductions; sampled frozen-node fixing heuristic. Reference optimum is external; a fully reduced kernel need not give original optimum.",
      "limitations": "Hardware shot-TTS not uniformly lower: FTSE185.58 versus151.19, overlapping intervals. SA solves most emulator cases readily. No whole-system timing or quantum/classical four-cell ablation.",
      "factual_summary": "Iterative qReduMIS improves solution quality over standalone QAOA on the shared first kernels. On Helios, S&P100 and Nikkei success estimates are0.40 and0.95, while standalone100-shot samples contain no optimum. These compare per-trial hybrid success with per-shot QAOA success. Emulator shot-TTS slopes favor the wrapper, but classical timing is excluded and SA handles most small kernels readily. The evidence supports the wrapper under the tested quantum sampler, without identifying quantum-specific value.",
      "suggested_table_row": "Yalovetzky et al.; qReduMIS with gate-based QAOA; four hardware graphs225assets/78-qubit kernels plus73 emulator instances; same first kernel and repair versus standalone QAOA; positive wrapper benefit; component/system superiority unresolved; cumulative-shot TTS and unequal raw-success budgets.",
      "source_check_date": "2026-10-04",
      "artifact_status": "Input data repository cited; experimental code and raw-result availability not extracted or independently verified.",
      "artifact_identifier": "https://github.com/AchilleasKn/PortfolioOptimization (input data)"
    },
    {
      "citation_key": "safi2026reality",
      "title": "A Reality Check on Quantum Optimisation: Evidence from an Industrial Case Study",
      "authors": [
        "Hila Safi",
        "Karen Wintersperger",
        "Oliver von Sicard",
        "Christoph Niedermeier",
        "Wolfgang Mauerer"
      ],
      "arxiv": "2607.13325",
      "first_submission_utc": "2026-07-14 23:18:36",
      "version_inspected": "arXiv:2607.13325v1",
      "version_date_utc": "2026-07-14 23:18:36",
      "current_status": "preprint; no journal reference shown on retrieved arXiv record",
      "recommendation": "include_main_context_and_context_csv",
      "status_sources": [
        "https://arxiv.org/abs/2607.13325"
      ],
      "empirical_sources": [
        "https://arxiv.org/html/2607.13325v1#S5",
        "https://arxiv.org/html/2607.13325v1#S6",
        "https://arxiv.org/html/2607.13325v1#S7"
      ],
      "read_scope": "Fulltext sections III.C and V–VIII; assignment/sequence interface and limitations checked.",
      "comparison_design": "Industrial scheduling assignment QUBOs with classical sequencing, varied formulations/platforms; small exact baseline, time-limited references and classical heuristics. No isolated quantum-component replacement.",
      "supported_inference": "Limited platform/formulation comparison; quantum component attribution unresolved.",
      "target_quality_definition": "Feasible schedules and makespan relative to known optimum on tractable cases or time-limited best-known reference. Large-case reference is not an optimum certificate.",
      "scale": "Dataset2–32machines,2–85rigs,2–256jobs; quantum arms handle subsets, not the largest full dataset.",
      "timing_boundary": "Paper labels execution end-to-end but explicitly omits communication latency, API overhead, queueing. Shared scaling trend is not matched elapsed time.",
      "hardware_software_versions": "D-Wave Advantage4.1/6.4 and proprietary hybrid; IBM Kiev/Eagle, Fez/Torino/Heron with Qiskit1.4,1024shots; Fujitsu third-generation Digital Annealer; XeonE5-2683v4.",
      "uncertainty_reporting": "Solution shares/average gaps; DA and proprietary hybrid return best solutions without full distributions. No general inferential uncertainty protocol identified in inspected sections.",
      "certificate_status": "Quantum assignment/sequence split heuristic; exact branch-and-bound reference only on tractable cases; larger references time-limited.",
      "limitations": "Fujitsu Digital Annealer is classical. Large-scale better-than-greedy results do not demonstrate quantum value. Two QUBO formulations change approximation and constraints; model/platform effects overlap.",
      "factual_summary": "Safi et al. separate scheduling assignment from classical sequencing and show that compact and constraint-rich encodings behave differently across platforms. Quantum hardware handles restricted sizes, while the classical Fujitsu Digital Annealer reaches larger cases and improves on the tested greedy/iterative heuristics. This supports examining formulation and platform jointly. It does not isolate a quantum contribution, and runtime excludes cloud integration overheads.",
      "suggested_prose": "A scheduling comparison by Safi et al. shows that formulation choice changes feasibility and quality across hardware platforms: assignment-only QUBOs leave sequencing classical, and the more constraint-rich model becomes impractical sooner on quantum hardware. The industrial-scale results come from the classical Digital Annealer; omitted communication and queueing costs also limit system-level conclusions.",
      "source_check_date": "2026-10-04",
      "artifact_status": "Paper reports archived reproduction package; archive contents not independently inspected.",
      "artifact_identifier": "https://doi.org/10.5281/zenodo.21363322"
    },
    {
      "citation_key": "bantysh2026disentangling",
      "title": "Disentangling QAOA: From Weakly Entangled Circuits to a Classical QUBO Solver",
      "authors": [
        "Boris I. Bantysh",
        "Andrey Yu. Chernyavskiy",
        "Denis A. Kulikov",
        "Maksim A. Gavreev",
        "Evgeniy O. Kiktenko"
      ],
      "arxiv": "2609.15738",
      "first_submission_utc": "2026-09-14 15:31:09",
      "version_inspected": "arXiv:2609.15738v1",
      "version_date_utc": "2026-09-14 15:31:09",
      "current_status": "preprint; no journal reference shown on retrieved arXiv record",
      "recommendation": "include_main_context_and_context_csv",
      "status_sources": [
        "https://arxiv.org/abs/2609.15738"
      ],
      "empirical_sources": [
        "https://arxiv.org/html/2609.15738v1#S3",
        "https://arxiv.org/html/2609.15738v1#S6",
        "https://arxiv.org/html/2609.15738v1#S7"
      ],
      "read_scope": "Fulltext entanglement regime, GSet protocol/results and scope discussion.",
      "comparison_design": "Classical product-state projection after two-qubit updates; approximate MPS analysis and GSet quality versus literature best-known cuts. Not a matched whole-system solver race.",
      "supported_inference": "Constructive classical baseline in fixed-parameter expanding-depth regime; no general conclusion about quantum optimization or entanglement.",
      "target_quality_definition": "Cut divided by literature best-known value, not a proved approximation ratio against certified optima.",
      "scale": "MPS<=50qubits/100layers; classical BOND-1 GSet<=20000variables.",
      "timing_boundary": "Fixed-parameter runtime counts projected evolution, excludes coloring; best cut among10runs but reported time is per-run mean. Per-instance tuning times mark first best hit within approximately1hour search.",
      "hardware_software_versions": "CPU IntelCorei7-1355U fixed schedule; NVIDIA RTX A6000 parameter search; no quantum hardware.",
      "uncertainty_reporting": "Entanglement error bars are instance standard deviations; GSet best-of10 cuts and mean runtimes, not success-to-target intervals.",
      "certificate_status": "Heuristic product-state solver; best-known reference cuts do not certify optimum.",
      "limitations": "GSet schedule trained on G1,G23,G81, including20000-variable G81; therefore do not call GSet schedule small-instance-only training or held-out on every case.",
      "factual_summary": "BOND-1 is a classical approximation motivated by a fixed-parameter, expanding-depth QAOA regime. It reaches high-quality GSet cuts with linear memory after projecting away entanglement, providing a concrete classical comparator. Its large-instance results use a GSet-trained schedule, best-of-ten output and runtime excluding coloring. They do not establish that entanglement is unnecessary for general quantum optimization or a matched runtime advantage over leading solvers.",
      "suggested_prose": "Bantysh et al. construct BOND-1 by projecting a fixed-parameter QAOA evolution to product states. Its high-quality GSet cuts illustrate why a quantum-inspired classical surrogate belongs among candidate baselines, while the schedule-specific regime, best-of-ten reporting and excluded preprocessing prevent a general advantage conclusion.",
      "source_check_date": "2026-10-04",
      "artifact_status": "Paper states supporting data available from corresponding author upon reasonable request.",
      "artifact_identifier": "Corresponding author upon reasonable request; no public identifier extracted."
    },
    {
      "citation_key": "gaidai2026benchmarking",
      "title": "Benchmarking Hybrid Quantum-Classical Algorithms for Power Grid Optimization Problems",
      "authors": [
        "Igor Gaidai",
        "Rick Mukherjee"
      ],
      "arxiv": "2607.15543",
      "first_submission_utc": "2026-07-17 01:25:12",
      "version_inspected": "arXiv:2607.15543v1",
      "version_date_utc": "2026-07-17 01:25:12",
      "current_status": "preprint; no journal reference shown on retrieved arXiv record",
      "recommendation": "include_main_context_and_context_csv",
      "status_sources": [
        "https://arxiv.org/abs/2607.15543"
      ],
      "empirical_sources": [
        "https://arxiv.org/html/2607.15543v1#S3.SS4",
        "https://arxiv.org/html/2607.15543v1#S4.SS2",
        "https://arxiv.org/html/2607.15543v1#S4.SS4"
      ],
      "read_scope": "Fulltext binary/continuous interface, generated-instance protocol, metric, solver comparison, timing and conclusions.",
      "comparison_design": "Hybrid variational binary sampler versus Uniform and SMAC, sharing classical continuous CasADi/IPOPT subproblem; separately monolithic SCIP at5generators.",
      "supported_inference": "Negative component result on small ideal simulations: trained sampling gives no incumbent-quality benefit over uniform. Not a universal no-advantage claim.",
      "target_quality_definition": "Reference-cost/penalized-cost AR; infeasible incumbents score0 in solver plots. Inner nonlinear solves are not established global certificates in inspected protocol.",
      "scale": "5–13generators; same fastest100 variational-converging instances of120 generated instances per size retained for all arms.",
      "timing_boundary": "Equal charged budget per size; quantum simulation time removed entirely, making quantum evolution free. Continuous solves30s/bitstring;5generator budget30minutes.",
      "hardware_software_versions": "Ideal quantum simulation; CasADi/IPOPT; SMAC; SCIP; Adam with custom SPSA-style gradient.1000shots/expectation; one ansatz layer.",
      "uncertainty_reporting": "Instance-averaged trajectories over selected100; shot adequacy checked by MonteCarlo. No formal between-method confidence intervals identified in inspected comparison.",
      "certificate_status": "Heuristic nonconvex inner optimization; no global original-problem certificate established by hybrid sampling.",
      "limitations": "Small, generated instances and convergence-based subset; easy enumeration can erase sampler benefits. Favorable zero-quantum-time assumption is not hardware wall-clock evidence.",
      "factual_summary": "Gaidai and Mukherjee replace only the binary outer search while retaining a continuous classical solver for AC-OPF-UC. Uniform, SMAC and the ideal variational sampler use the same inner solver. Across small generated instances, hybrid incumbent quality does not improve on uniform sampling even when quantum evolution costs zero charged time. This supplies a bounded negative component comparison; it does not rule out different ansatzes, larger instances or other decompositions.",
      "source_check_date": "2026-10-04",
      "artifact_status": "Paper links code/data repository; contents not independently inspected.",
      "artifact_identifier": "https://github.com/GaidaiIgor/PowerGridQuantumOpt"
    }
  ],
  "screened_candidates": [
    {
      "citation_key": "ismail2026minimumdistance",
      "title": "Quantum annealing approach to the minimum distance problem of quantum codes",
      "sources": [
        "https://journals.aps.org/pra/accepted/10.1103/573l-6cc2",
        "https://arxiv.org/abs/2404.17703",
        "https://arxiv.org/html/2404.17703v3"
      ],
      "date_evidence": "PRA accepted4September2026; arXivfirst26April2024,latestv3 3July2024. New acceptance, not new empirical study.",
      "recommendation": "screen_only_status_update; full accepted manuscript not available on accessed acceptance page",
      "read_scope": "Accepted abstract plus2024v3 methods/resultsV.1–V.2.",
      "factual_summary": "Qbsolv with QA and SA subsolvers gives broadly comparable results under equal end-user time limits, with unknown remote latency affecting QA. The newly accepted abstract emphasizes solver-independent reformulation and embedding limits. It is more restrained than the2024 preprint abstract. Exact code-distance certification must remain separate from heuristic upper bounds.",
      "metadata_limit": "Publisher author spelling Refaat Ismail versus preprint Refat Ismail. DOI10.1103/573l-6cc2 verified; no volume/article/publication date verified."
    },
    {
      "citation_key": "sharma2026circuits",
      "title": "From Circuits to Hardware: Benchmarking Standard and Qubit-Efficient Quantum Optimization on Real Hardware",
      "sources": [
        "https://arxiv.org/abs/2607.11637",
        "https://github.com/SMU-Quantum",
        "https://iopscience.iop.org/article/10.1088/2058-9565/ae94a4"
      ],
      "date_evidence": "arXivfirst13July2026 14:53:50UTC;v2 7August2026 10:11:16UTC;arXiv confirmsacceptedQST and related DOI.",
      "recommendation": "screen_only_pending_other_agent_audit",
      "read_scope": "Primary arXiv abstract/metadata only; official IOP robotsblocked.",
      "factual_summary": "Separate paper from Adaptive Graph Shrinking2506.14250. Hardware benchmark reports247method-instance combinations over four optimization families and matched random controls. Width reduction alone does not establish performance benefit. Abstract limits conclusions to tested circuits; one finite-sample warm-start MIS exception prevents an unqualified claim that every result matches random.",
      "metadata_limit": "DOI10.1088/2058-9565/ae94a4 verified viaarXiv;volume11/article045029/Sep1publication onlysecondary-indexed at this audit stage."
    },
    {
      "arxiv": "2607.08708",
      "title": "Absence of quantum advantage for approximate spin glass optimization",
      "sources": [
        "https://arxiv.org/abs/2607.08708"
      ],
      "date_evidence": "first9July2026 17:18:19UTC",
      "recommendation": "screen_only; narrow theoretical/numerical regime, contextual and redundant withBOND1",
      "read_scope": "primary abstract",
      "factual_summary": "Semiclassical SK optimization can reproduce or improve tested quantum schedules. The model/schedule scope prevents a general negative conclusion about quantum optimization."
    },
    {
      "arxiv": "2608.15655",
      "title": "Rand-SEMI-QAOA: Finite-Budget Depth-One MaxCut Ensembles on Compressed Quantum Registers",
      "sources": [
        "https://arxiv.org/abs/2608.15655"
      ],
      "date_evidence": "first16August2026 09:47:55UTC",
      "recommendation": "screen_only; narrow encoder/ensemble mechanism",
      "read_scope": "primary abstract",
      "factual_summary": "Tests compressed depth-one MaxCut ensembles on small random regular instances; frozen selector-pool comparisons do not by themselves establish quantum component or system superiority."
    },
    {
      "arxiv": "2609.19392",
      "title": "Transformers as Intrinsic Optimizers for Quantum Approximate Optimization Algorithm",
      "sources": [
        "https://arxiv.org/abs/2609.19392"
      ],
      "date_evidence": "first16September2026 20:16:22UTC",
      "recommendation": "screen_only; classical outer-optimizer enhancement, lower priority",
      "read_scope": "primary abstract"
    },
    {
      "arxiv": "2608.30282",
      "title": "Best Annealing Path of Quantum Annealing via Efficient Adiabatic Phase Transition",
      "sources": [
        "https://arxiv.org/abs/2608.30282"
      ],
      "date_evidence": "first31August2026 05:51:37UTC",
      "recommendation": "screen_only; simulation/mechanism rather than quantum-component attribution",
      "read_scope": "primary abstract"
    },
    {
      "arxiv": "2609.39922",
      "title": "Fault-tolerant cost of shallow QAOA on near-symmetric optimization problems",
      "sources": [
        "https://arxiv.org/abs/2609.39922"
      ],
      "date_evidence": "first30September2026 15:11:20UTC",
      "recommendation": "screen_only; theoretical contextual lead",
      "read_scope": "primary abstract"
    },
    {
      "arxiv": "2609.36999",
      "title": "Towards Scalable Quantum Unit Commitment in Power Systems: Encoding and Complexity Reduction Techniques",
      "sources": [
        "https://arxiv.org/abs/2609.36999"
      ],
      "date_evidence": "Sep29date discovered throughsecondaryindex; primarycheckdelegatedmethods_example",
      "recommendation": "delegated_methods_agent; not independently verified here",
      "read_scope": "secondary discovery only"
    },
    {
      "arxiv": "2608.28842",
      "title": "Constrained preconditioning study",
      "sources": [
        "https://arxiv.org/abs/2608.28842"
      ],
      "recommendation": "methods_example owns full audit; avoid duplicate evidence entry",
      "read_scope": "delegated"
    },
    {
      "arxiv": "2503.12551",
      "citation_key": "schuetz2026qredumis",
      "recommendation": "existing row postcutoff revision already audited in status-refreshgroup-a.json",
      "date_evidence": "v3 10July2026;PRR8,033296 published10September2026",
      "sources": [
        "https://arxiv.org/abs/2503.12551",
        "https://doi.org/10.1103/nh3b-1wv5"
      ]
    },
    {
      "arxiv": "2605.17623",
      "citation_key": "lozano2026where",
      "recommendation": "existing row postcutoff revision already audited in status-refreshgroup-a.json",
      "date_evidence": "v3 12July2026;updated36instances108seedruns control",
      "sources": [
        "https://arxiv.org/abs/2605.17623"
      ]
    }
  ],
  "prior_logs": [
    "recovery/literature-update-2026-10-04/arxiv-search.json",
    "recovery/literature-update-2026-10-04/publisher-search.json",
    "recovery/status-refresh-2026-10-04/group-a.json"
  ],
  "pending": "Integration and supplement generation owned by parent/methods agent. Sharma remains screen-only; publisher page robots-blocked. No new search planned."
}


==> anc/supplementary__discovery-search__extension__constraints-theory-search.json <==
{
  "checked_date": "2026-10-04",
  "scope": "Targeted July 1-October 4 discovery and citation chaining for constraints, quantum optimization theory, QAOA accessibility, and classical controls. This is a bounded search, not a systematic-review completeness claim. No active manuscript edits.",
  "date_rule": "First submission or substantive revision during 2026-07-01 through 2026-10-04; record timestamps and inspected versions retained separately. All six shortlisted papers are first submissions in this interval.",
  "queries": [
    "site:arxiv.org quantum optimization constraint preserving mixer reachability \"Jul\" \"2026\"",
    "site:arxiv.org QAOA classical controls optimization \"Aug\" \"2026\"",
    "site:arxiv.org quantum optimization \"Sep\" \"2026\" decoded interferometry",
    "site:arxiv.org \"QAOA\" \"mixer\" \"2026\" \"July\"",
    "site:arxiv.org \"constraint-preserving\" \"2026\" \"Sep\"",
    "site:arxiv.org \"optimization\" \"quantum-inspired\" \"2026\" \"Aug\"",
    "site:arxiv.org \"QAOA\" \"classical\" \"2026\" \"Jul\"",
    "site:arxiv.org \"QAOA\" \"July 2026\" mixer",
    "site:arxiv.org \"constrained QAOA\" \"Lie\" \"2026\"",
    "site:arxiv.org \"quantum\" \"optimization\" \"classical\" \"2026\" \"separation\" \"July\"",
    "site:arxiv.org \"optimization\" \"quantum-inspired\" \"Sep\" \"2026\" tensor",
    "site:arxiv.org/abs/2607 QAOA constraints mixer optimization",
    "site:arxiv.org/abs/2608 QAOA classical approximation quantum optimization",
    "site:arxiv.org/abs/2609 quantum optimization classical \"counter\" DQI",
    "site:arxiv.org/abs \"constraint\" \"QAOA\" \"Jul\" \"2026\""
  ],
  "citation_chaining": [
    "Ubale 2610.00736 introduction and bibliography -> Tsvelikhovskiy 2609.18209; Onah 2608.01121.",
    "Kramer 2610.02145 introduction and bibliography -> Gil-Fuster 2607.28120; Horinaga 2607.14650; Jo 2607.16541.",
    "Apte 2609.40036 Section 4 -> bounded classical-versus-DQI comparisons."
  ],
  "records": [
    {
      "citation_key": "ramesh2026constrainedpreconditioning",
      "title": "Quantum Preconditioning For Constrained Optimization Problems",
      "authors": ["Anurag Ramesh", "Bhuvanesh Sundar", "Maxime Dupont", "David E. Bernal Neira"],
      "arxiv_id": "2608.28842",
      "submitted_utc": "2026-08-28T20:23:37Z",
      "latest_version_on_record": "v1",
      "version_inspected": "v1",
      "record_url": "https://arxiv.org/abs/2608.28842",
      "full_text_url": "https://arxiv.org/html/2608.28842v1",
      "publication_status_check": "No journal reference on the inspected primary record.",
      "critical_passages": ["Sections 3.2-3.4: changed objective, retained hard balance, callbacks scored on original objective", "Sections 3.5 and 3.7: 50 instances per size, analytic/emulated correlations, excluded preprocessing runtime", "Section 4.3/Figure 5 and Appendix B: oracle versus fixed/cross-validated penalty", "Sections 4.4-5: original optimum need not be recovered"],
      "factual_summary": "Balanced graph bipartitioning uses QAOA correlations to replace the MIP objective while retaining the hard balance constraint. Gurobi incumbents are rescored under the original objective. Experiments use 50 random weighted complete graphs per size, n=12-40, with presolve enabled/disabled. All correlations are classical: polynomial formulas at p=1 and exact state-vector emulation at p=2,3. Solver timings exclude correlation construction. Main scaling curves choose the penalty per instance with oracle knowledge of threshold time; Appendix B tests global and cross-validated choices, retaining benefits but reducing the p=1 improvement. The reported benefit is earlier discovery of near-optimal incumbents. Finite-depth surrogate optima need not optimize the original objective. David E. Bernal Neira is a coauthor and corresponding author.",
      "assessment_inference": {
        "priority": "High",
        "disposition": "Recommend a main evidence row plus concise preconditioning discussion.",
        "claim_type": "Positive analytic/simulation evidence for a preconditioning component within the tested solver workflow.",
        "scope_limit": "No hardware execution or end-to-end quantum speedup; a certificate for the changed objective is not an original-objective certificate.",
        "disclosure_action": "Update overlap disclosure for Bernal Neira if included."
      }
    },
    {
      "citation_key": "ubale2026accessibility",
      "title": "Beyond Feasibility: Finite-Depth Accessibility in Constrained QAOA",
      "authors": ["Rushikesh Ubale", "Gregory T. Byrd", "Yasar Mulani", "Sangram Deshpande"],
      "arxiv_id": "2610.00736",
      "submitted_utc": "2026-09-30T21:29:34Z",
      "announcement_date": "2026-10-02",
      "announcement_date_basis": "Prior primary daily-list check retained in literature-update-2026-10-04/arxiv-search.json.",
      "latest_version_on_record": "v1",
      "version_inspected": "v1",
      "record_url": "https://arxiv.org/abs/2610.00736",
      "full_text_url": "https://arxiv.org/html/2610.00736v1",
      "publication_status_check": "No journal reference on the inspected primary record.",
      "critical_passages": ["Section II.3, Propositions 1-2 and Corollary 1", "Section IV.3: noiseless Aer, common training and shot budgets", "Section VIII.4: enumeration/scalability limitations", "Section VIII.6: structural diagnostic scope"],
      "factual_summary": "For a specified feasible basis initialization and finite schedule of disjoint block-local XY rounds, ideal QAOA support lies in a schedule-dependent accessible set. Its best objective gives a parameter-independent ceiling. Global mixer connectivity and feasibility do not imply that a shallow circuit can access the optimum. Noiseless Aer experiments compare schedules with common depth, shots and training and matched executed XY budgets; portfolio and synthetic block-constrained instances are considered. Exact accessible-quality diagnostics require enumeration in the reported small cases. The compilation study has synthetic connectivity and no noisy hardware execution. The diagnostic does not guarantee sampling probability, trainability or quantum advantage.",
      "assessment_inference": {
        "priority": "High",
        "disposition": "Recommend a short constraint-preserving mixer discussion paired with the MIS expressivity paper; contextual methods citation rather than performance-table expansion.",
        "claim_type": "Rigorous ideal support restriction with controlled small-instance simulations.",
        "scope_limit": "State accessibility is an upper bound on opportunity, not a performance lower bound."
      }
    },
    {
      "citation_key": "tsvelikhovskiy2026expressive",
      "title": "The Expressive Power of Constrained QAOA: What You Might Have MISsed",
      "authors": ["Boris Tsvelikhovskiy", "Bao Bach", "Ilya Safro"],
      "arxiv_id": "2609.18209",
      "submitted_utc": "2026-09-16T06:40:42Z",
      "latest_version_on_record": "v1",
      "version_inspected": "v1",
      "record_url": "https://arxiv.org/abs/2609.18209",
      "full_text_url": "https://arxiv.org/html/2609.18209v1",
      "publication_status_check": "No journal reference on the inspected primary record.",
      "critical_passages": ["Section IV, Theorem IV.2: independent local controls", "Section V, Theorem V.5 and Remark V.6: existential finite-depth preparation", "Section V.3: orbit separation is not approximation-ratio separation", "Sections VII-VIII: numerical scope and conclusion"],
      "factual_summary": "For MIS, conventional controlled flips and Flip-or-Stay mixers have identical feasible transitions but different diagonal/spectral structure. With independently parameterized local controls, both generate full unitary controllability on the feasible subspace of every connected graph with at least two vertices. Under standard shared-parameter QAOA, an explicit graph family separates reachable-orbit dimensions. Both mixers can prepare an optimal MIS-supported state from the empty set at some finite depth. This existence theorem supplies neither a depth bound nor an algorithm for finding parameters. The orbit separation itself is explicitly not an approximation-ratio advantage. Numerical Lie-algebra and gradient analyses supplement the proofs; no hardware advantage is established.",
      "assessment_inference": {
        "priority": "High",
        "disposition": "Recommend paired citation with Ubale to distinguish feasible transitions, unrestricted expressivity, finite-depth access, and efficient optimization.",
        "claim_type": "Controllability and expressivity theorem.",
        "scope_limit": "Existence of exact optimal preparation must not be presented as an efficient optimizer."
      }
    },
    {
      "citation_key": "kramer2026provable",
      "title": "A provable quantum advantage for approximate optimization via decoded quantum interferometry",
      "authors": ["Maximilian J. Kramer", "Elies Gil-Fuster", "Benjamin D. M. Jones", "Jens Eisert", "Franz J. Schreiber"],
      "arxiv_id": "2610.02145",
      "submitted_utc": "2026-10-01T17:48:56Z",
      "latest_version_on_record": "v2",
      "latest_revision_utc": "2026-10-02T12:05:16Z",
      "version_inspected": "v1 full text; v2 abstract and submission metadata",
      "record_url": "https://arxiv.org/abs/2610.02145",
      "full_text_url": "https://arxiv.org/html/2610.02145v1",
      "publication_status_check": "No journal reference on the inspected primary record.",
      "access_limit": "Versioned v2 HTML and PDF failed to fetch. Unversioned HTML served a header identifying v1. Proposed BibTeX preserves inspected v1; latest v2 metadata is separately recorded.",
      "critical_passages": ["Section 1, oracle interface and unresolved scalar OPI question", "Section 3.2, Theorem 1 and Corollary 1", "Section 6, query-complexity interpretation"],
      "factual_summary": "A balanced folded optimal-polynomial-intersection family has a quantum/classical query separation. At fixed rational code rate R, DQI reaches limiting expected score (1+sqrt(R(2-R)))/2 with polynomial quantum computation and linearly many coherent membership queries; the classical threshold is (1+R)/2. Exceeding that threshold by a fixed amount with constant probability on sampled acceptance oracles requires superpolynomial classical queries. Verification and repetition convert the expectation guarantee into bounded-error threshold performance. The classical lower bound has distributional oracle quantifiers; it is not a runtime lower bound for explicitly supplied generic optimization instances. Standard-assumption hardness of scalar OPI remains open in the inspected full text.",
      "assessment_inference": {
        "priority": "High",
        "disposition": "Recommend concise theoretical context, paired with empirical classical controls and model qualification.",
        "claim_type": "Provable oracle-model quantum advantage.",
        "scope_limit": "No measured hardware or practical hybrid-system advantage."
      }
    },
    {
      "citation_key": "gilfuster2026mcmc",
      "title": "Approximate sampling from decoded quantum interferometry via Markov chain Monte Carlo methods",
      "authors": ["Elies Gil-Fuster", "Matan Ninio", "Lennart Bittel", "Yishai Shimoni", "Jens Eisert", "Stefan Woerner", "Almudena Carrera Vazquez"],
      "arxiv_id": "2607.28120",
      "submitted_utc": "2026-07-30T12:29:15Z",
      "latest_version_on_record": "v1",
      "version_inspected": "v1",
      "record_url": "https://arxiv.org/abs/2607.28120",
      "full_text_url": "https://arxiv.org/html/2607.28120v1",
      "publication_status_check": "No journal reference on the inspected primary record.",
      "date_note": "HTML body displays August 24, 2026; eligibility uses the arXiv submission history, which lists v1 July 30.",
      "critical_passages": ["Sections III and V: block-Gibbs search/sampling and measured step counts", "Section V.4: empirical exponential scaling does not refute asymptotic separation", "Section VI: stronger heuristic comparisons remain future work"],
      "factual_summary": "Classical block-Gibbs MCMC exploits efficiently evaluable DQI output probabilities to reach the expected DQI quality on tested max-XORSAT and OPI instances, beyond 1000 and 150 effective output qubits respectively. OPI step-count scaling is fitted near 1.1 to the power of output-qubit count, remaining exponential. These are classical experiments against analytical DQI targets, not timed hardware comparisons. The paper explicitly leaves broader comparisons with Prange and simulated annealing to future work and does not refute asymptotic quantum-advantage claims. It distinguishes finding a good solution from faithfully sampling a distribution.",
      "assessment_inference": {
        "priority": "High",
        "disposition": "Recommend as a classical-control counterpoint in the DQI/context paragraph; no new positive quantum-performance row.",
        "claim_type": "Empirical classical approximation of the target performance.",
        "scope_limit": "Finite-size fit is neither a polynomial-time simulation theorem nor a measured practical crossover."
      }
    },
    {
      "citation_key": "apte2026cycle",
      "title": "Cycle Codes and Decoded Quantum Interferometry",
      "authors": ["Anuj Apte", "Shouvanik Chakrabarti", "Andi Gu", "Stephen P. Jordan", "Ojas Parekh", "Ruslan Shaydulin", "Jacob Watkins", "Noureldin Yosri", "Adam Zalcman"],
      "arxiv_id": "2609.40036",
      "submitted_utc": "2026-09-30T16:07:40Z",
      "latest_version_on_record": "v1",
      "version_inspected": "v1",
      "record_url": "https://arxiv.org/abs/2609.40036",
      "full_text_url": "https://arxiv.org/html/2609.40036v1",
      "publication_status_check": "No journal reference on the inspected primary record.",
      "critical_passages": ["Sections 2-3: imperfect decoding and cycle-code guarantees", "Section 4.1, Equations 91-95 and Table 3: restricted DQI bound versus classical vector algorithm and annealing", "Section 4.2/Table 4: target-independent-decoder limitation"],
      "factual_summary": "DQI for two-variable constraints is analyzed through binary and nonbinary cycle codes, including imperfect decoding. On the growing-girth Linial-Simkin ensemble, the paper bounds reliably decoded cutoff-family performance and compares it with classical vector rounding and simulated annealing. Table 3 annealing uses 16 independent 65,536-vertex graphs per case and separately tuned temperatures; all 21 tested parameter cases exceed the relevant asymptotic DQI bounds. Polynomial LP decoding still yields nontrivial constructive DQI guarantees. These bounds concern specified graph ensembles and decoder assumptions; intermediate-target comparisons do not bound decoders exploiting individual target sets. The table compares finite-size classical experiments with asymptotic theoretical references, not quantum-hardware timing.",
      "assessment_inference": {
        "priority": "Medium-high",
        "disposition": "Recommend one bounded counterpoint alongside the oracle separation if space permits.",
        "claim_type": "Restricted-family theoretical limitation plus empirical classical controls.",
        "scope_limit": "Do not generalize to all DQI algorithms, all Max-Cut families, or the folded-OPI oracle model."
      }
    }
  ],
  "other_screened_records": [
    {"url": "https://arxiv.org/abs/2608.01121", "full_text": "https://arxiv.org/html/2608.01121v3", "disposition": "Do not prioritize: conditional approximation/optimal-hit claims require instance-dependent inverse-polynomial optimal mass and a kernel-admissible promise family. Additional verification of that premise would be necessary before broad efficiency language; no claim here that the paper is disproved."},
    {"url": "https://arxiv.org/abs/2608.07717", "disposition": "Abstract screen only; potentially useful bilevel measurement-reuse method, lower priority than six selected sources and not critically audited here."},
    {"url": "https://arxiv.org/abs/2607.26771", "disposition": "Directly relevant Benders timing/control candidate; referred to parent/empirical-evidence agent, not duplicated in this report."},
    {"url": "https://arxiv.org/abs/2607.01037", "disposition": "Relevant qReduMIS portfolio application; referred to empirical-evidence scope rather than duplicated here."},
    {"url": "https://arxiv.org/abs/2608.28401", "disposition": "Application/QUBO simulation, no stronger general-method contribution than selected papers; abstract screen only."},
    {"url": "https://arxiv.org/abs/2608.20683", "disposition": "Small application-specific QAOA initialization simulation; abstract screen only, not prioritized."},
    {"url": "https://arxiv.org/abs/2609.30862", "disposition": "GPU implementation of classical quantum-inspired evolutionary optimization, peripheral to the manuscript's quantum-component attribution; abstract screen only."},
    {"url": "https://arxiv.org/abs/2609.30938", "disposition": "Classical continuous evolutionary benchmarking, peripheral to selected combinatorial pipeline developments; abstract screen only."},
    {"url": "https://arxiv.org/abs/2609.09304", "disposition": "Tensor-network state preparation rather than an optimization pipeline comparison; abstract screen only."},
    {"url": "https://arxiv.org/abs/2607.14650", "disposition": "OPI algorithm improvement identified through Kramer bibliography; primary record inspected, full proof not audited. Broader DQI review could include it; six-paper shortlist favors model separation and classical controls."},
    {"url": "https://arxiv.org/abs/2607.16541", "disposition": "Exact quantum OPI sampling improvement identified through Kramer bibliography; primary record inspected, full proof not audited. Not an exclusion on correctness."}
  ],
  "integration_order_inference": [
    "Add Ramesh to constrained preconditioning and to the empirical audit with analytic/simulation execution and excluded preprocessing plainly labeled.",
    "Pair Tsvelikhovskiy and Ubale in a short constraints paragraph: preserving the feasible space, unrestricted expressivity, finite-depth access, and efficient attainability are separate questions.",
    "Use Kramer plus Gil-Fuster and, if space permits, Apte to distinguish oracle separation, finite-size classical controls, and restricted no-advantage regimes. These results concern different problem/access models and are compatible."
  ]
}


==> anc/supplementary__discovery-search__extension__decomposition-search.json <==
{
  "audit_date": "2026-10-04",
  "window_inclusive": [
    "2026-07-01",
    "2026-10-04"
  ],
  "focus": "Classical decomposition inside hybrid quantum optimization, exactness, and comparative methodology",
  "active_manuscript_edited": false,
  "scope_note": "New preprints, revisions, and new journal releases of older preprints are eligible discovery events. Availability by June 30 is separately recorded.",
  "candidates": [
    {
      "citation_key": "devalk2026hybrid",
      "action": "new_main_evidence_candidate",
      "priority": 1,
      "title": "Hybrid quantum-classical end-to-end pipeline for solving MILPs: a vehicle routing case study",
      "authors": [
        "Camille de Valk",
        "Koen Reerink",
        "Siert Sebus",
        "Sébastian de Bone"
      ],
      "author_metadata_note": "The arXiv abstract metadata truncates the last surname to 'de Bon'; the PDF title page and full-text HTML say 'de Bone'. Proposed BibTeX follows the paper.",
      "current_status": "Preprint",
      "date": "2026-07-29",
      "version_inspected": "arXiv:2607.26771v1",
      "first_public_date": "2026-07-29",
      "current_identifier": "arXiv:2607.26771v1",
      "sources": [
        "https://arxiv.org/abs/2607.26771",
        "https://arxiv.org/html/2607.26771v1",
        "https://arxiv.org/pdf/2607.26771v1"
      ],
      "factual_summary": "Gate-based QAOA selects Benders cuts through a set-cover QUBO. Classical Cbc/HiGHS experiments use ten permutations of one 20-customer instance; cut selection is a small runtime fraction. Five smaller end-to-end MPS-QAOA runs spend 99.3% of wall time in cut selection. IBM execution demonstrates a single component, not the complete pipeline. The study supports a negative result at the tested scale, not a general impossibility claim.",
      "claim_critical_locations": [
        "Sections III.B–III.C: feasible-cover filtering and backend roles",
        "Section IV, Tables I–II: instances, settings, limits",
        "Sections V.A–V.C, Figs.2–5: timings and separate hardware demonstration",
        "Section VI: unresolved benchmark gaps and commercial-solver limitation",
        "PDF title page: complete fourth-author surname"
      ],
      "row_fields": {
        "authors_year": "de Valk et al., 2026",
        "venue": "arXiv preprint",
        "quantum_role": "QAOA cut-selection QUBO",
        "classical_role": "Cbc master; HiGHS dual subproblems; feasible-cover filtering",
        "comparison_design": "Classical bottleneck profile; emulated toy pipeline; separate hardware demonstration",
        "instance_family": "Capacitated vehicle routing",
        "target_quality_definition": "(UB-LB)/UB; feasibility and cut-cover validity",
        "timing_boundary": "End-to-end wall time and phase breakdown; hardware component timing only",
        "uncertainty_reporting": "Benchmark medians/interquartile ranges; toy runtime 2900±800 s",
        "hardware_software_versions": "MPS-JuliQAOA, bond dimension 64, AMD EPYC 9554P; IBM ibm_strasbourg; Qiskit; Cbc; HiGHS",
        "certificate_status": "Classical bounds; benchmark gap unclosed after 1.5 h; no new convergence theorem",
        "artifact_status": "Repository linked in paper; not reproduced",
        "artifact_identifier": "https://github.com/camilledevalk/hqc-mcms-benders",
        "supported_inference": "Negative result for tested scale",
        "scale_and_repetitions": "10 permutations of one 20-customer/4-vehicle instance; five 5-customer/3-vehicle toys; 1000 shots",
        "baseline_hardware_and_stopping_rule": "Benchmark 1.5 h / 2500 iterations; toys 4 h / 1000 iterations; QAOA COBYLA max 1000 iterations"
      },
      "integration_caution": "Do not call the benchmark ten independent routing instances or attribute the MPS wall time to quantum hardware.",
      "theoretical_inference": "A feasible, nonminimum set cover can select valid Benders cuts; sampled QAOA success does not alone prove convergence. A fallback when no valid sampled cover appears is not established by the checked text.",
      "status_check_date": "2026-10-04",
      "status_check_result": "verified_primary_record",
      "publication_status_at_june30": "not_publicly_available",
      "factual_summary_word_count": 64
    },
    {
      "citation_key": "naghmouchi2026neutral",
      "action": "new_main_evidence_candidate",
      "priority": 2,
      "title": "A Neutral Atom-Based Hybrid Classical-Quantum Approach for the Entanglement Routing Problem",
      "authors": [
        "M. Yassine Naghmouchi",
        "Quentin Ma",
        "Agathe Blaise",
        "René Veyland",
        "Wesley Coelho"
      ],
      "current_status": "Preprint",
      "date": "2026-09-29",
      "version_inspected": "arXiv:2609.37900v1",
      "first_public_date": "2026-09-29",
      "current_identifier": "arXiv:2609.37900v1",
      "sources": [
        "https://arxiv.org/abs/2609.37900",
        "https://arxiv.org/html/2609.37900v1"
      ],
      "factual_summary": "Neutral-atom-emulated pricing is compared with simulated annealing under the same column-generation structure, QUBO, and preprocessing, with initialization/refinement ablations. Combined classical warm-start and post-processing yield mean gaps below 1% to CPLEX optima across tested sizes. Greedy beats both unreinforced variants; warm-start alone narrows backend differences. Results concern solution quality in simulation, without runtime evidence or an exact-pricing certificate. An unsuccessful heuristic pricing call cannot certify the full LP optimum.",
      "claim_critical_locations": [
        "Sections V.1–V.4: restricted LP, integer recovery, reduced-cost condition and safe reductions",
        "Section V.5.2: path extraction and rejection of invalid samples",
        "Section VI.1: emulator backend, fixed-wrapper SA comparator, benchmarks, CPLEX reference",
        "Figs.4–7/Sections VI.2–VI.3: ablation and mean gaps",
        "Conclusion: branch-and-price remains future work"
      ],
      "row_fields": {
        "authors_year": "Naghmouchi et al., 2026",
        "venue": "arXiv preprint",
        "quantum_role": "Emulated neutral-atom QUBO pricing",
        "classical_role": "LP master; graph reductions; path repair; initialization; restricted integer recovery",
        "comparison_design": "Fixed-wrapper CG-Q versus CG-SA; warm-start/post-processing ablations; greedy and CPLEX references",
        "instance_family": "Fidelity-constrained unsplittable multicommodity routing",
        "target_quality_definition": "Mean percentage gap to compact-ILP CPLEX optimum",
        "timing_boundary": "No wall-clock timing; iterations and quality only",
        "uncertainty_reporting": "Means and 95% confidence intervals",
        "hardware_software_versions": "Pasqal QUBO Solver; statevector/MPS emulation ( >25 logical variables); CPLEX; no hardware",
        "certificate_status": "Heuristic pricing and restricted integer solution; no full-LP/integer certificate",
        "artifact_status": "No experiment-specific artifact identified in checked paper",
        "artifact_identifier": "",
        "supported_inference": "Limited component sensitivity in simulation",
        "scale_and_repetitions": "Two topologies up to 30 nodes / 44 edges and 12 nodes / 23 edges; 25 configurations × 20 instances each; 50 demands",
        "baseline_hardware_and_stopping_rule": "SA tuning/sample-budget parity not established; heuristic failure stops pricing"
      },
      "integration_caution": "Below 1% describes plotted mean gaps, not every instance; do not claim hardware execution, speedup, or certified near-optimality.",
      "theoretical_inference": "Section V's full-LP bound requires certified absence of positive-reduced-cost paths. No exact fallback was identified. Solving the restricted integer master does not establish integer global optimality.",
      "status_check_date": "2026-10-04",
      "status_check_result": "verified_primary_record",
      "publication_status_at_june30": "not_publicly_available",
      "factual_summary_word_count": 68
    },
    {
      "citation_key": "vandelli2026parallel",
      "action": "new_classical_context_candidate",
      "priority": 3,
      "title": "Parallel splitting method for large-scale quadratic programs",
      "authors": [
        "Matteo Vandelli",
        "Francesco Ferrari",
        "Daniele Dragoni"
      ],
      "current_status": "Published journal article",
      "journal": "Journal of Heuristics",
      "volume": "32",
      "article_number": "32",
      "year": 2026,
      "doi": "10.1007/s10732-026-09606-4",
      "date": "2026-09-20",
      "received_date": "2026-01-29",
      "revised_date": "2026-09-01",
      "accepted_date": "2026-09-09",
      "first_public_date": "2025-03-21",
      "version_inspected": "arXiv:2503.16977v3 (September 21, 2026); publisher metadata",
      "current_identifier": "doi:10.1007/s10732-026-09606-4",
      "arxiv_versions": [
        {
          "version": "v1",
          "date": "2025-03-21"
        },
        {
          "version": "v2",
          "date": "2025-10-15"
        },
        {
          "version": "v3",
          "date": "2026-09-21"
        }
      ],
      "sources": [
        "https://link.springer.com/article/10.1007/s10732-026-09606-4",
        "https://arxiv.org/abs/2503.16977",
        "https://arxiv.org/html/2503.16977v3"
      ],
      "factual_summary": "SPLIT iterates parallel subproblem optimization with external-field updates and greedy sweeps. Experiments use classical CPLEX subsolvers; quantum substitution is prospective. Comparisons give monolithic CPLEX equal core counts and a runtime-matched heuristic configuration, including partitioning in SPLIT timing. Larger Gset results use published best-known values, not newly certified optima. The method is heuristic without a convergence proof; suitable local constraints can preserve feasibility, not global optimality.",
      "claim_critical_locations": [
        "Sections II.B–II.C: iteration, stopping and conditional constraint handling",
        "Section III: equal cores, matched CPLEX time, MIPEmphasis=5, partitioning-inclusive timing",
        "Section III.A: 48-core node and CPLEX 22.1",
        "Sections IV.C–IV.D/TableII: no convergence proof and Gset reference values"
      ],
      "row_fields": {
        "quantum_role": "Prospective subsolver only",
        "classical_role": "All measured execution; graph partitioning, CPLEX blocks, coordination/sweeps",
        "comparison_design": "CPLEX Exact and time-matched CPLEX Approx; equal cores",
        "timing_boundary": "Partitioning through convergence included",
        "certificate_status": "Heuristic; feasibility conditional on constraints/subsolver; no global certificate",
        "hardware_software_versions": "CPLEX 22.1; MPI; 48 cores, dual Xeon Platinum 8260",
        "scale_and_repetitions": "MaxCut/antenna placement; Gset up to 20,000 variables",
        "supported_inference": "Classical decomposition comparator; no quantum evidence"
      },
      "access_note": "Publisher full text subscription-limited; claim-critical assessment uses latest public author preprint, separately identified.",
      "status_check_date": "2026-10-04",
      "status_check_result": "verified_primary_record",
      "publication_status_at_june30": "older_preprint_available",
      "factual_summary_word_count": 65
    },
    {
      "citation_key": "schirman2026efficient",
      "action": "new_structural_context_candidate",
      "priority": 4,
      "title": "Efficient lattice Hamiltonian encoding for the shortest vector problem",
      "authors": [
        "Eden Schirman",
        "Cong Ling",
        "Florian Mintert"
      ],
      "current_status": "Published journal article",
      "journal": "Physical Review Research",
      "volume": "8",
      "number": "4",
      "article_number": "043002",
      "year": 2026,
      "doi": "10.1103/zv7d-3vbv",
      "date": "2026-10-02",
      "first_public_date": "2023-07-22",
      "accepted_date": "2026-09-11",
      "version_inspected": "Journal version of record",
      "current_identifier": "doi:10.1103/zv7d-3vbv",
      "arxiv_versions": [
        {
          "version": "v1",
          "date": "2023-07-22"
        },
        {
          "version": "v2",
          "date": "2026-01-12"
        },
        {
          "version": "v3",
          "date": "2026-09-12"
        }
      ],
      "sources": [
        "https://journals.aps.org/prresearch/abstract/10.1103/zv7d-3vbv",
        "https://journals.aps.org/prresearch/pdf/10.1103/zv7d-3vbv",
        "https://arxiv.org/abs/2307.12047"
      ],
      "factual_summary": "Classical lattice-symmetry reduction precedes noiseless VQE simulation. Reduced VQE finds shorter vectors in 130/200 six-dimensional lattices and uses 7.74 versus 18 qubits on average. The encoding is exact within the selected kernel, but that subspace need not contain the shortest lattice vector. The authors explicitly identify classical applicability. This supplies structural-reduction context, without a hardware experiment, classical solver swap, or quantum advantage attribution.",
      "claim_critical_locations": [
        "Section III: empirical shortest-vector kernel inclusion",
        "Section VI: 200-lattice VQE experiment; PennyLane default.qubit backend",
        "Section VI.D: 130/200 and 7.74 versus 18 qubits",
        "Section VII: applicability to classical lattice algorithms"
      ],
      "row_fields": {
        "quantum_role": "Noiseless simulated VQE",
        "classical_role": "Symmetry/kernel reduction and variational optimization",
        "comparison_design": "Reduced versus unreduced VQE",
        "timing_boundary": "No end-to-end speedup established",
        "certificate_status": "Exact subspace representation; global optimum need not survive selection",
        "hardware_software_versions": "PennyLane default.qubit; no physical hardware",
        "scale_and_repetitions": "200 six-dimensional negacyclic lattices",
        "supported_inference": "Positive structural-wrapper benefit; no component attribution"
      },
      "status_check_date": "2026-10-04",
      "status_check_result": "verified_primary_record",
      "publication_status_at_june30": "v1_and_v2_available",
      "factual_summary_word_count": 63
    },
    {
      "citation_key": "moondra2024promise",
      "action": "replace_existing_preprint_bib_metadata",
      "priority": 5,
      "title": "Promise of Graph Sparsification and Decomposition for Noise Reduction in QAOA: Analysis for Trapped-Ion Compilations",
      "authors": [
        "Jai Moondra",
        "Phillip C. Lotshaw",
        "Greg Mohler",
        "Swati Gupta"
      ],
      "current_status": "Published journal article",
      "journal": "Quantum",
      "volume": "10",
      "article_number": "2185",
      "year": 2026,
      "doi": "10.22331/q-2026-08-07-2185",
      "date": "2026-08-07",
      "first_public_date": "2024-06-20",
      "version_inspected": "arXiv:2406.14330v4 (July 30, 2026) and publisher metadata",
      "current_identifier": "doi:10.22331/q-2026-08-07-2185",
      "arxiv_versions": [
        {
          "version": "v1",
          "date": "2024-06-20"
        },
        {
          "version": "v2",
          "date": "2026-04-07"
        },
        {
          "version": "v3",
          "date": "2026-07-26"
        },
        {
          "version": "v4",
          "date": "2026-07-30"
        }
      ],
      "sources": [
        "https://quantum-journal.org/papers/q-2026-08-07-2185/",
        "https://arxiv.org/abs/2406.14330",
        "https://arxiv.org/html/2406.14330v4"
      ],
      "factual_summary": "Classical sparsification and weighted-graph decomposition reduce QAOA compilation cost with controlled approximation loss for nonnegative-weight MaxCut. Theory and simulated trapped-ion dephasing support reduced resource/noise overhead, not general solver advantage. The simulated dephasing model favors decomposition; sparsification alone is ineffective for that specific model. Approximation preservation is conditional on the transformed solution quality and does not certify an arbitrary finite-depth QAOA output.",
      "claim_critical_locations": [
        "Section 2: nonnegative edge-weight assumptions",
        "Section 3 / Theorems 3–5: compilation/approximation conditions",
        "Section 4.2 and introduction: decomposition versus sparsification under dephasing",
        "Publisher citation panel: August 7, Quantum 10, 2185; linked v4"
      ],
      "row_fields": {
        "quantum_role": "QAOA execution model and noise simulation",
        "classical_role": "Graph preprocessing/compilation",
        "comparison_design": "Compilation and modeled-noise controls",
        "timing_boundary": "Resource/noise analysis; no system-level advantage",
        "certificate_status": "Conditional approximation preservation; no finite-depth exactness",
        "supported_inference": "Representation/resource guarantee"
      },
      "artifact_identifier": "https://doi.org/10.5281/zenodo.20669870",
      "artifact_note": "Code archive linked by publisher; not executed in this search.",
      "status_check_date": "2026-10-04",
      "status_check_result": "verified_primary_record",
      "publication_status_at_june30": "v1_and_v2_available",
      "integration_note": "Preserve citation key if convenient but printed year must become 2026. Do not add a second entry for the same study.",
      "factual_summary_word_count": 61
    }
  ],
  "screening": [
    {
      "id": "2608.28842",
      "title": "Quantum Preconditioning For Constrained Optimization Problems",
      "url": "https://arxiv.org/abs/2608.28842",
      "date": "2026-08-28",
      "disposition": "delegated_to_methods_example",
      "reason": "Overlapping search ownership; fulltext confirms analytic/statevector controls, oracle-penalty scaling, no original-objective exactness guarantee; author Bernal Neira requires disclosure."
    },
    {
      "id": "2603.28933",
      "title": "Iterative Optimization with Partial Convergence Guarantees on Neutral Atom Quantum Computers",
      "url": "https://arxiv.org/abs/2603.28933",
      "latest_version": "v1",
      "latest_version_date": "2026-03-30",
      "disposition": "existing_outside_extension_interval",
      "reason": "No July–October revision on primary arXiv record."
    },
    {
      "id": "2506.14250",
      "title": "Adaptive Graph Shrinking for Quantum Optimization of Constrained Combinatorial Problems",
      "url": "https://arxiv.org/abs/2506.14250",
      "latest_version": "v1",
      "latest_version_date": "2025-06-17",
      "disposition": "existing_outside_extension_interval",
      "reason": "No July–October revision on primary arXiv record."
    },
    {
      "id": "2601.14024",
      "title": "Performance enhancing of hybrid quantum-classical Benders approach for MILP optimization",
      "url": "https://arxiv.org/abs/2601.14024",
      "latest_version": "v3",
      "latest_version_date": "2026-06-30",
      "disposition": "existing_outside_extension_interval",
      "reason": "Latest primary version is the June 30 boundary."
    },
    {
      "id": "2607.19581",
      "title": "Quantum-Resilient Distributed Optimization for Multi-Region Unit Commitment",
      "url": "https://arxiv.org/abs/2607.19581",
      "date": "2026-07-21",
      "disposition": "excluded_scope",
      "reason": "Post-quantum secure classical Benders communication, not a quantum optimization component."
    },
    {
      "id": "2608.07047",
      "title": "Stationarity is not enough: tightness of the quantum mechanical bootstrap and the copositive cone",
      "url": "https://arxiv.org/abs/2608.07047",
      "disposition": "excluded_scope",
      "reason": "Quantum-state/bootstrap cone analysis; no direct hybrid combinatorial optimizer methodology identified in discovery record."
    },
    {
      "id": "VOCAL2026_41",
      "title": "A quantum-classical branch-and-bound algorithm",
      "url": "https://www.euro-online.org/conf/vocal2026/treat_abstract?paperid=41",
      "disposition": "not_promoted",
      "reason": "Conference abstract alone; no verified in-window full paper/version date. Avoid presenting as new guarantee evidence."
    },
    {
      "id": "GAS_BD",
      "title": "Grover Adaptive Search Based Hybrid Benders Decomposition for Mixed-Integer Linear Programs",
      "url": "https://tqe.ieee.org/2026/04/06/grover-adaptive-search-based-hybrid-benders-decomposition-for-mixed-integer-linear-programs/",
      "date": "2026-04-06",
      "disposition": "outside_extension_interval",
      "reason": "Publisher record is April, not a verified July–October release."
    }
  ],
  "queries": [
    "\"quantum\" \"Benders\" \"2026\"",
    "\"quantum\" \"column generation\" \"2026\"",
    "\"quantum\" \"branch-and-bound\" \"2026\"",
    "\"quantum\" \"decomposition\" \"July\" \"2026\" arxiv",
    "site:arxiv.org \"quantum\" \"decomposition\" \"Sep\" \"2026\"",
    "site:arxiv.org \"quantum\" \"copositive\" \"2026\"",
    "site:arxiv.org \"quantum\" \"branch-and-bound\" \"Aug\" \"2026\"",
    "site:arxiv.org \"quantum\" \"multilevel\" \"2026\"",
    "\"hybrid quantum\" \"Benders\" after:2026-07-01 before:2026-10-05",
    "\"quantum\" \"column generation\" after:2026-07-01 before:2026-10-05",
    "\"quantum\" \"graph shrinking\" \"2026\"",
    "\"quantum\" \"copositive\" after:2026-07-01 before:2026-10-05",
    "\"Parallel splitting method for large-scale quadratic programs\" arxiv",
    "\"quantum\" \"decomposition\" \"2608\" optimization",
    "\"quantum\" \"branch-and-bound\" \"2609\"",
    "\"quantum\" \"branch-and-bound\" \"2026\" \"July\"",
    "\"quantum\" \"branch-and-bound\" \"2026\" \"September\"",
    "\"quantum\" \"decomposition\" \"2026\" \"graph\" \"August\"",
    "\"quantum\" \"Benders\" \"2026\" \"September\"",
    "\"Promise of Graph Sparsification and Decomposition\" site:quantum-journal.org"
  ],
  "limitations": [
    "Targeted discovery prioritized comparative methodology, guarantees, and reproducible evidence; it is not exhaustive.",
    "Secondary search results were used only as leads; included metadata and claims were checked in primary papers/publisher records.",
    "Full SPLIT publisher text is subscription-limited; public v3 is the explicitly inspected empirical version.",
    "No code was executed and no reported experiment was independently reproduced.",
    "No new in-window copositive/conic optimization paper passed this bounded screen; this is not a claim that none exists.",
    "Existing preprints without in-window revisions were retained as existing coverage, not relabeled new.",
    "Schirman fulltext assessment is carried forward from the preceding October 2–4 publisher search."
  ]
}


==> anc/supplementary__discovery-search__extension__root-search.json <==
{
  "search_date": "2026-10-04",
  "interval": [
    "2026-07-01",
    "2026-10-04"
  ],
  "queries": [
    "\"quantum\" \"recursive\" \"optimization\" after:2026-06-30 before:2026-10-05 site:arxiv.org",
    "\"quantum\" \"decomposition\" \"classical\" \"2026\" \"September\" site:arxiv.org",
    "\"quantum\" \"Benders\" after:2026-06-30 before:2026-10-05 site:arxiv.org",
    "\"quantum\" \"benchmark\" \"classical\" \"August 2026\" site:arxiv.org"
  ],
  "candidates": [
    {
      "identifier": "arXiv:2607.07336v1",
      "title": "Resource-Efficient Hybrid Quantum Neighborhood Selection for Large-Scale Molecular Diversity Optimization",
      "authors": "Nicolas Mendes de Araujo; Lester de Abreu Faria",
      "first_public_version_date": "2026-07-08",
      "version_inspected": "v1",
      "current_status": "preprint",
      "source_urls": [
        "https://arxiv.org/abs/2607.07336",
        "https://arxiv.org/html/2607.07336v1"
      ],
      "search_route": "Followed the July companion recorded in the earlier publication-status audit; reread methods V-C, V-F, V-H and tables II-III.",
      "recommendation": "screen_only",
      "rationale": "Companion to the cited HQNS mechanism. The claimed resource savings compare different workflows and stopping budgets; no matched classical frontier-solver substitution is supplied. Section V-H does not identify a specific physical quantum device or simulator backend, so the QPU timing cannot be assigned a verified execution boundary. Reported quality is relative to observed annealing outputs, not certified optima. Retained in discovery audit rather than treated as additional hardware-advantage evidence.",
      "eligibility_note": "Newly eligible under the October cutoff; former post-June date is no longer an exclusion reason."
    }
  ],
  "other_discoveries_routed_to_agents": [
    "arXiv:2607.01037"
  ],
  "limits": "Targeted purposive discovery; search results are not an exhaustive census."
}


==> anc/supplementary__discovery-search__metadata-clarifications.json <==
{
  "source_check_date": "2026-10-04",
  "provenance": "Primary-record metadata retained in the constraints/theory reviewer session and supplied while normalizing the candidate register. No additional source fetch or new candidate search was conducted by the compiler.",
  "clarifications": [
    {
      "arxiv_id": "2608.01121",
      "title": "Polynomial Time Quantum Approximation Schemes for Constrained Optimisation",
      "first_public_date": "2026-08-02",
      "version_date": "2026-08-06"
    },
    {
      "arxiv_id": "2608.07717",
      "title": "Implicit Differentiation for Measurement-Efficient Bilevel Quantum-Classical Optimization",
      "first_public_date": "2026-08-07",
      "version_date": ""
    },
    {
      "arxiv_id": "2607.14650",
      "title": "Worst-Case Quantum Algorithm for Optimal Polynomial Intersection Beyond Decoded Quantum Interferometry",
      "first_public_date": "",
      "version_date": ""
    },
    {
      "arxiv_id": "2607.16541",
      "title": "Efficient Exact Quantum Sampling from the Sun-Wootters Distribution for Optimal Polynomial Intersection",
      "first_public_date": "",
      "version_date": ""
    }
  ]
}


==> anc/supplementary__discovery-search__targeted__arxiv-search.json <==
{
  "search_date_local": "2026-10-04",
  "timezone": "America/New_York",
  "clock_check_utc": "2026-10-05T00:59:59Z",
  "requested_window": {
    "submission_or_update_from": "2026-10-02",
    "through": "2026-10-04",
    "boundary_checked": "October 2 arXiv lists, whose records were submitted or updated on September 30 or October 1"
  },
  "purpose": "Targeted literature discovery after October 1, without active-manuscript edits or evidence-cutoff change.",
  "methods": {
    "categories": [
      "quant-ph",
      "cs.DS",
      "math.OC"
    ],
    "new_and_crosslist_title_screening_counts": {
      "quant-ph": 183,
      "cs.DS": 35,
      "math.OC": 75
    },
    "replacement_title_screening_counts": {
      "quant-ph": 88,
      "cs.DS": 15,
      "math.OC": 44
    },
    "count_note": "Counts are category entries; cross-listed duplicates are not independent studies. New/recent title screening followed by direct candidate abstract/history checks. October 1 list content was consulted for boundary orientation but not exhaustively reviewed.",
    "search_terms": [
      "hybrid quantum optimization",
      "decomposition",
      "graph reduction",
      "Benders",
      "column generation",
      "QUBO",
      "annealing",
      "benchmarks",
      "QAOA",
      "optimization"
    ],
    "queries": [
      {
        "query": "site:arxiv.org/abs/ \"2026\" \"Oct\" \"quantum\" \"optimization\" \"2610\"",
        "result": "No search-engine results; primary listings subsequently supplied candidates."
      },
      {
        "query": "site:arxiv.org \"2026-10-02\" \"QUBO\"",
        "result": "No search-engine results."
      },
      {
        "query": "site:arxiv.org \"2026-10-02\" \"Benders\"",
        "result": "No search-engine results."
      },
      {
        "query": "site:arxiv.org \"2026-10-02\" \"quantum\" \"decomposition\"",
        "result": "No search-engine results."
      },
      {
        "url": "https://export.arxiv.org/api/query?search_query=(cat:quant-ph%20OR%20cat:cs.DS%20OR%20cat:math.OC)%20AND%20submittedDate:[202610020000%20TO%202610042359]&start=0&max_results=200&sortBy=submittedDate&sortOrder=descending",
        "result": "Web fetch failed; no API date-range completeness claim."
      },
      {
        "url": "https://arxiv.org/search/advanced?advanced=&terms-0-operator=AND&terms-0-term=quant-ph&terms-0-field=classification&classification-include_cross_list=include&date-filter_by=date_range&date-from_date=2026-10-02&date-to_date=2026-10-04&date-date_type=submitted_date&abstracts=show&size=200&order=-announced_date_first",
        "result": "Web fetch failed."
      },
      {
        "url": "https://arxiv.org/list/quant-ph/2026-10?show=2000",
        "result": "Retrieved October month page contains 183 entries, consistent with the October 2 list; later batch not exposed in this snapshot."
      },
      {
        "url": "https://rss.arxiv.org/rss/quant-ph",
        "result": "Web fetch failed."
      }
    ],
    "primary_listing_urls": [
      "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
      "https://arxiv.org/list/quant-ph/new",
      "https://arxiv.org/list/cs.DS/recent?skip=0&show=2000",
      "https://arxiv.org/list/cs.DS/new",
      "https://arxiv.org/list/math.OC/recent?skip=0&show=2000",
      "https://arxiv.org/list/math.OC/new"
    ]
  },
  "date_interpretation": {
    "schedule_url": "https://info.arxiv.org/help/availability.html",
    "schedule_facts": "arXiv describes Sunday-through-Thursday 20:00 Eastern announcements. The Friday October 2 list normally corresponds to Thursday October 1 at 20:00 Eastern (October 2 at 00:00 UTC). Thursday 14:00 through Friday 14:00 submissions normally announce Sunday 20:00 Eastern.",
    "caveat": "At approximately Sunday October 4 21:00 Eastern, the retrieved category and October month pages still exposed the October 2 batch. A later batch could be delayed or absent from the web retrieval cache/index. These results do not establish complete coverage through October 4 and do not prove absence of papers submitted or updated October 2–4. October 2 list membership is not equivalent to publication strictly after October 1 in New York time."
  },
  "candidates": [
    {
      "arxiv_id": "2610.02145",
      "title": "A provable quantum advantage for approximate optimization via decoded quantum interferometry",
      "authors": [
        "Maximilian J. Kramer",
        "Elies Gil-Fuster",
        "Benjamin D. M. Jones",
        "Jens Eisert",
        "Franz J. Schreiber"
      ],
      "source_url": "https://arxiv.org/abs/2610.02145",
      "version": "v1",
      "version_timestamp_utc": "2026-10-01T17:48:56Z",
      "first_submission_timestamp_utc": "2026-10-01T17:48:56Z",
      "event_type": "new_submission",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "high",
      "relevance_type": "theory_context",
      "relevance_and_claim_limits": "Oracle-model approximation separation for folded OPI via DQI. Relevant to separating mathematical quantum advantage from hardware/system superiority; does not establish a practical end-to-end advantage. Root independently reread the primary theory.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Thu, 1 Oct 2026 17:48:56 UTC (262 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2610.00736",
      "title": "Beyond Feasibility: Finite-Depth Accessibility in Constrained QAOA",
      "authors": [
        "Rushikesh Ubale",
        "Gregory T. Byrd",
        "Yasar Mulani",
        "Sangram Deshpande"
      ],
      "source_url": "https://arxiv.org/abs/2610.00736",
      "version": "v1",
      "version_timestamp_utc": "2026-09-30T21:29:34Z",
      "first_submission_timestamp_utc": "2026-09-30T21:29:34Z",
      "event_type": "new_submission",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "high",
      "relevance_type": "constraints_and_guarantees",
      "relevance_and_claim_limits": "Finite-depth reachability can limit objective quality even when mixers preserve feasibility. Resource-matched mixer simulations and compilation-only cost analysis complement the manuscript's separate guarantee dimensions; no quantum-versus-classical system superiority is established.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Wed, 30 Sep 2026 21:29:34 UTC (873 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2610.01885",
      "title": "A two-stage approach to satellite constellation optimization: classical and QUBO formulations",
      "authors": [
        "Carlo Novara"
      ],
      "source_url": "https://arxiv.org/abs/2610.01885",
      "version": "v1",
      "version_timestamp_utc": "2026-10-01T15:37:23Z",
      "first_submission_timestamp_utc": "2026-10-01T15:37:23Z",
      "event_type": "new_submission",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/math.OC/recent?skip=0&show=2000",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "moderate",
      "relevance_type": "two_stage_reformulation",
      "relevance_and_claim_limits": "Separates spatial coverage and temporal-resolution design; one variant discretizes the first stage into QUBO. Mechanism example with preliminary simulations and compatibility with annealing, not evidence of realized quantum contribution.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Thu, 1 Oct 2026 15:37:23 UTC (78 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2610.00887",
      "title": "A Gate-Based Quantum Computing Framework for Codon Optimization",
      "authors": [
        "Fatemeh Ghasemi",
        "Kion Kim"
      ],
      "source_url": "https://arxiv.org/abs/2610.00887",
      "version": "v1",
      "version_timestamp_utc": "2026-10-01T01:05:33Z",
      "first_submission_timestamp_utc": "2026-10-01T01:05:33Z",
      "event_type": "new_submission",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "low",
      "relevance_type": "application_benchmark",
      "relevance_and_claim_limits": "Small codon-optimization benchmark compares gate-based variational methods with exact/classical/annealing anchors and includes IBM hardware. Narrow application proof of concept; no decomposition contribution apparent from abstract.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Thu, 1 Oct 2026 01:05:33 UTC (2,261 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2610.01253",
      "title": "Context-Aware Error Mitigation Orchestration for Hybrid Quantum Reinforcement Learning on NISQ Systems",
      "authors": [
        "Bisma Majid",
        "Shabir Ahmed Sofi",
        "Mir Mohammad Yousuf"
      ],
      "source_url": "https://arxiv.org/abs/2610.01253",
      "version": "v1",
      "version_timestamp_utc": "2026-10-01T07:45:12Z",
      "first_submission_timestamp_utc": "2026-10-01T07:45:12Z",
      "event_type": "new_submission",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "low",
      "relevance_type": "orchestration",
      "relevance_and_claim_limits": "Adaptive selection of error-mitigation strategies in a quantum reinforcement-learning loop for capacitated vehicle routing. Abstract reports noise-model evaluations and mitigation ablations; insufficient basis to infer hardware or full classical-system advantage.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Thu, 1 Oct 2026 07:45:12 UTC (359 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2610.01902",
      "title": "Exponential quantum advantages for decoded quantum interferometry in the streaming setting",
      "authors": [
        "Kewen Wu",
        "Guangxu Yang"
      ],
      "source_url": "https://arxiv.org/abs/2610.01902",
      "version": "v1",
      "version_timestamp_utc": "2026-10-01T15:49:14Z",
      "first_submission_timestamp_utc": "2026-10-01T15:49:14Z",
      "event_type": "new_submission",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "moderate",
      "relevance_type": "theory_context",
      "relevance_and_claim_limits": "DQI memory separation in a streaming model with access/resource restrictions. Relevant contextual theory, distinct from ordinary wall-clock hybrid optimization comparisons.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Thu, 1 Oct 2026 15:49:14 UTC (69 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2610.00502",
      "title": "Quantum Algorithms for OPI Variants Beyond Locality and Classical Decodability",
      "authors": [
        "Seyoon Ragavan",
        "Noah Shutty"
      ],
      "source_url": "https://arxiv.org/abs/2610.00502",
      "version": "v1",
      "version_timestamp_utc": "2026-09-30T18:02:44Z",
      "first_submission_timestamp_utc": "2026-09-30T18:02:44Z",
      "event_type": "new_submission",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "low",
      "relevance_type": "theory_context",
      "relevance_and_claim_limits": "Extensions of coding/decoding-based quantum algorithms for OPI variants and global constraints. Adjacent theory; no empirical decomposition or system benchmark in the abstract.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Wed, 30 Sep 2026 18:02:44 UTC (112 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2610.01678",
      "title": "Safe Hypergraph Contraction via Capacity-Aware Repair Certificates",
      "authors": [
        "Yu Deng",
        "Xinyi Yang",
        "Keren Zhu"
      ],
      "source_url": "https://arxiv.org/abs/2610.01678",
      "version": "v1",
      "version_timestamp_utc": "2026-10-01T13:37:23Z",
      "first_submission_timestamp_utc": "2026-10-01T13:37:23Z",
      "event_type": "new_submission",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/cs.DS/recent?skip=0&show=2000",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "moderate",
      "relevance_type": "classical_graph_reduction",
      "relevance_and_claim_limits": "Certified hypergraph coarsening preserves an optimum under specified capacity and weight conditions. Purely classical background, useful for transformation-guarantee distinctions; does not test a quantum routine.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Thu, 1 Oct 2026 13:37:23 UTC (674 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2509.15138",
      "title": "Sampled-Based Guided Quantum Walk: Non-variational quantum algorithm for combinatorial optimization",
      "authors": [
        "Ugo Nzongani",
        "Dylan Laplace Mermoud",
        "Giuseppe Di Molfetta",
        "Andrea Simonetto"
      ],
      "source_url": "https://arxiv.org/abs/2509.15138",
      "version": "v2",
      "version_timestamp_utc": "2026-10-01T15:05:17Z",
      "first_submission_timestamp_utc": "2025-09-18T16:49:06Z",
      "event_type": "replacement",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/new",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "moderate",
      "relevance_type": "updated_quantum_optimization",
      "relevance_and_claim_limits": "Updated SamBa-GQW preprint uses offline classical sampling of spectral information to guide quantum walks, avoiding an online variational optimizer. Benchmarks span binary quadratic and higher-order problems up to 30 qubits. Full v1-versus-v2 empirical differences were not audited.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Thu, 18 Sep 2025 16:49:06 UTC (7,056 KB)",
        "[v2] Thu, 1 Oct 2026 15:05:17 UTC (15,577 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2601.08085",
      "title": "Learning parameter curves in feedback-based quantum algorithms",
      "authors": [
        "Vicente Peña Pérez",
        "Matthew D. Grace",
        "Christian Arenz",
        "Alicia B. Magann"
      ],
      "source_url": "https://arxiv.org/abs/2601.08085",
      "version": "v2",
      "version_timestamp_utc": "2026-10-01T07:10:41Z",
      "first_submission_timestamp_utc": "2026-01-13T00:03:44Z",
      "event_type": "replacement",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/new",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "moderate",
      "relevance_type": "updated_orchestration",
      "relevance_and_claim_limits": "Updated feedback-based algorithm paper uses classical learning to predict circuit parameter curves and reduce measurement overhead, tested by simulation on weighted MaxCut and transverse-field Ising models. Record identifies v2 as published-article version; change-by-change empirical audit not performed.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Tue, 13 Jan 2026 00:03:44 UTC (1,376 KB)",
        "[v2] Thu, 1 Oct 2026 07:10:41 UTC (1,672 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": "Physical Review Research 8, 033378 (2026)",
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2604.07218",
      "title": "Improving Feasibility in Quantum Approximate Optimization Algorithm for Vehicle Routing via Constraint-Aware Initialization and Hybrid XY-X Mixing",
      "authors": [
        "Yuan-Zheng Lei",
        "Yaobang Gong",
        "Xianfeng Terry Yang",
        "Nii Attoh-Okine"
      ],
      "source_url": "https://arxiv.org/abs/2604.07218",
      "version": "v2",
      "version_timestamp_utc": "2026-09-30T19:57:10Z",
      "first_submission_timestamp_utc": "2026-04-08T15:39:22Z",
      "event_type": "replacement",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/quant-ph/new",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "moderate",
      "relevance_type": "updated_constraints",
      "relevance_and_claim_limits": "Updated VRP QAOA paper combines structured initialization with hybrid XY-X mixing and compares with standard QAOA in ideal, shot-based and noisy simulations. Relevant mechanism/constraint control, not a classical-system comparison. Revision timestamp is September 30 despite October 2 listing.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Wed, 8 Apr 2026 15:39:22 UTC (1,301 KB)",
        "[v2] Wed, 30 Sep 2026 19:57:10 UTC (1,816 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": "Transportation Research Part C: Emerging Technologies, 194, 106047 (2027)",
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    },
    {
      "arxiv_id": "2511.22251",
      "title": "A Framework for Handling and Exploiting Symmetry in Benders Decomposition",
      "authors": [
        "Christopher Hojny",
        "Cédric Roy"
      ],
      "source_url": "https://arxiv.org/abs/2511.22251",
      "version": "v4",
      "version_timestamp_utc": "2026-10-01T08:12:47Z",
      "first_submission_timestamp_utc": "2025-11-27T09:21:12Z",
      "event_type": "replacement",
      "announcement_list_date": "2026-10-02",
      "announcement_evidence_url": "https://arxiv.org/list/math.OC/new",
      "within_strict_oct2_to_oct4_submission_or_update_window": false,
      "boundary_classification": "October 2 public list; submission/update timestamp before October 2",
      "priority": "low",
      "relevance_type": "updated_classical_background",
      "relevance_and_claim_limits": "Purely classical symmetry handling, aggregation and strengthening of Benders cuts reduces oracle calls. Background only; not a quantum Benders study. No version-to-version empirical audit performed.",
      "screening_depth": "primary abstract and submission history; no full empirical reaudit by this agent",
      "date_evidence": [
        "[v1] Thu, 27 Nov 2025 09:21:12 UTC (36 KB)",
        "[v2] Wed, 17 Dec 2025 13:17:31 UTC (36 KB)",
        "[v3] Tue, 23 Jun 2026 15:10:10 UTC (38 KB)",
        "[v4] Thu, 1 Oct 2026 08:12:47 UTC (61 KB)"
      ],
      "current_journal_reference_as_reported_on_arxiv": null,
      "publisher_metadata_independently_verified": false,
      "in_active_bibliography_at_check": false
    }
  ],
  "bounded_conclusion": "Twelve relevant or adjacent boundary-batch records were screened directly. The strongest new-paper candidates for context are 2610.02145 and 2610.00736; relevant replacement candidates are 2509.15138, 2601.08085 and 2604.07218. None of these verified record timestamps falls in the strict October 2–4 submission/update interval. The search snapshot did not reveal a later batch; that limitation prevents a no-new-literature conclusion for the requested interval.",
  "manuscript_changes": "None."
}


==> anc/supplementary__discovery-search__targeted__method-candidates.json <==
{
  "checked_date": "2026-10-04",
  "scope": "Targeted primary-source inspection of two method candidates, not a comprehensive literature search. No manuscript edits.",
  "window": {
    "announcement_start": "2026-10-02",
    "announcement_end": "2026-10-04",
    "interpretation": "Both qualify by announcement date. Neither qualifies if after October 1 means submission date strictly later than October 1. Both postdate the manuscript's June 30 historical eligibility cutoff."
  },
  "records": [
    {
      "arxiv_id": "2610.01885",
      "version_inspected": "v1",
      "title": "A two-stage approach to satellite constellation optimization: classical and QUBO formulations",
      "authors": ["Carlo Novara"],
      "submitted_utc": "2026-10-01T15:37:23Z",
      "announcement_date": "2026-10-02",
      "publication_status": "Preprint; no journal reference on the inspected arXiv record.",
      "primary_sources": {
        "record": "https://arxiv.org/abs/2610.01885",
        "full_text": "https://arxiv.org/html/2610.01885v1",
        "announcement": "https://arxiv.org/list/eess.SY/recent",
        "announcement_locator": "October 2 heading, item 7; inspected October 4."
      },
      "execution": "Section 7: continuous classical particle-swarm experiments in MATLAB. Discretized and quantum-inspired tests remain underway. No quantum hardware or QUBO execution reported.",
      "method": "Sections 4-6: select orbital geometry for coverage, then adjust phases for revisit times; discretize orbit choices and encode cardinality penalties. Minimum coverage is replaced by a weighted surrogate to obtain a QUBO. Stage-two LP interpretation requires fixed chronological ordering and suitable cyclic boundary conditions.",
      "controls": "Section 7/Table 1: two-stage versus one-stage continuous optimization and Walker constellations; 10-100 targets, 6-25 satellites. At 25 satellites, reported mean runtime is 287.3 versus 419.6 seconds. No quantum/classical solver swap or uncertainty analysis establishes quantum contribution.",
      "assessment_inference": {
        "taxonomy": "Sequential staging plus discretization, surrogate objective, and penalty encoding; not established exact decomposition.",
        "supported_inference": "Preliminary evidence for classical staging; proposed quantum-compatible formulation.",
        "priority": "Low; contextual methods citation only if expanding the taxonomy discussion.",
        "main_evidence_table": "Do not add as demonstrated hybrid quantum optimization performance."
      }
    },
    {
      "arxiv_id": "2610.01253",
      "version_inspected": "v1",
      "title": "Context-Aware Error Mitigation Orchestration for Hybrid Quantum Reinforcement Learning on NISQ Systems",
      "authors": ["Bisma Majid", "Shabir Ahmed Sofi", "Mir Mohammad Yousuf"],
      "submitted_utc": "2026-10-01T07:45:12Z",
      "announcement_date": "2026-10-02",
      "publication_status": "Preprint; no journal reference on the inspected arXiv record.",
      "primary_sources": {
        "record": "https://arxiv.org/abs/2610.01253",
        "full_text": "https://arxiv.org/html/2610.01253v1",
        "announcement": "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
        "announcement_locator": "October 2 heading, cross-list item 168; October 1 starts at item 184."
      },
      "execution": "Section 6.2: Qiskit Aer simulation, 4-7 qubits for 15-100 customers. Hardware times are projections.",
      "method": "Classical contextual-bandit mitigation selection surrounds a quantum-policy training loop with classical feasibility repair.",
      "controls": "Thirty CVRPLIB instances and six classical baselines; fixed-mitigation, oracle, training, and controller ablations. Sixty held-out conditions yield APGEM utility 0.602 versus oracle 0.639. APGEM beats four fixed strategies significantly, but not ZNE (p=0.57). On A-n32-k5, quantum best cost 1894 versus OR-Tools/BKS 784; classical baselines are stronger (Section 7.4).",
      "limitations": "Table 2 fidelity uses ideal output probabilities, requiring a practical proxy for hardware deployment. No matched classical-policy substitution isolates quantum contribution; projected timing cannot establish measured system advantage.",
      "assessment_inference": {
        "taxonomy": "Classical orchestration, mitigation, training, and repair around a simulated quantum policy.",
        "supported_inference": "Positive evidence for classical mitigation-controller choices under the simulated noise model; quantum-specific incremental value remains unresolved.",
        "priority": "Moderate contextual relevance; optional orchestration example. Stronger fit than Novara for component-comparison discussion.",
        "main_evidence_table": "Only if scope explicitly expands to simulated orchestration evidence, with supported inference stated; not a new quantum-benefit result."
      },
      "prior_method_record": {
        "url": "https://arxiv.org/abs/2609.18219",
        "submitted_utc": "2026-09-16T06:50:15Z",
        "note": "Earlier APGEM paper from the same group, with epsilon-greedy mitigation selection; the October paper is not APGEM's first appearance."
      }
    }
  ]
}


==> anc/supplementary__discovery-search__targeted__publisher-search.json <==
{
  "audit_date": "2026-10-04",
  "scope": {
    "publication_window_inclusive": [
      "2026-10-02",
      "2026-10-04"
    ],
    "requested_topics": [
      "hybrid quantum optimization",
      "decomposition",
      "QUBO/Ising optimization",
      "annealing/QAOA benchmarking",
      "attribution of quantum component benefits"
    ],
    "date_rule": "Count a publisher's explicit online publication date; distinguish first public preprint, acceptance, issue date, and later journal publication.",
    "manuscript_changes": false,
    "eligibility_cutoff_unchanged": "2026-06-30",
    "result": "One clearly relevant, publisher-date-verified journal release in the strict window; the work originated as a 2023 preprint. No claim of exhaustive coverage."
  },
  "verified_candidates": [
    {
      "candidate_id": "Schirman2026efficient",
      "citation_key_suggestion": "Schirman2026efficient",
      "title": "Efficient lattice Hamiltonian encoding for the shortest vector problem",
      "authors": [
        "Eden Schirman",
        "Cong Ling",
        "Florian Mintert"
      ],
      "journal": "Physical Review Research",
      "volume": "8",
      "issue": "4",
      "article_number": "043002",
      "year": 2026,
      "doi": "10.1103/zv7d-3vbv",
      "publisher_publication_date": "2026-10-02",
      "received_date": "2023-07-22",
      "accepted_date": "2026-09-11",
      "first_public_preprint_date": "2023-07-22",
      "arxiv_id": "2307.12047",
      "arxiv_version_history": [
        {
          "version": "v1",
          "date": "2023-07-22"
        },
        {
          "version": "v2",
          "date": "2026-01-12"
        },
        {
          "version": "v3",
          "date": "2026-09-12"
        }
      ],
      "strict_window_status": "included_as_new_journal_release",
      "pre_cutoff_availability": "v1 and v2 predate the survey's June 30 cutoff; final journal paper and v3 postdate it. Empirical conclusions below were checked against the final journal PDF, not presumed to hold unchanged in v2.",
      "sources": [
        {
          "url": "https://journals.aps.org/prresearch/abstract/10.1103/zv7d-3vbv",
          "role": "Publisher bibliographic record and publication date",
          "verified_date": "2026-10-04"
        },
        {
          "url": "https://journals.aps.org/prresearch/pdf/10.1103/zv7d-3vbv",
          "role": "Full journal paper; title page dates; Sections III, VI, VII",
          "verified_date": "2026-10-04"
        },
        {
          "url": "https://arxiv.org/abs/2307.12047",
          "role": "Preprint history and related journal DOI",
          "verified_date": "2026-10-04"
        }
      ],
      "evidence_locations": {
        "subspace_selection": "Section III",
        "experiment_and_backend": "Section VI; PDF page 8",
        "outcome_and_qubit_counts": "Section VI.D; PDF page 10",
        "classical_applicability": "Section VII; PDF page 10"
      },
      "assessment_summary": "Cyclic/negacyclic lattice symmetries restrict the shortest-vector search before noiseless PennyLane VQE simulation on 200 six-dimensional lattices. Reduced VQE yields shorter vectors in 130/200 cases and uses 7.74 versus 18 qubits on average. The encoding is exact within the chosen kernel; selecting that subspace need not preserve the global shortest vector. The authors explicitly identify applicability to classical lattice-reduction algorithms. The reduced-versus-full VQE comparison supports a structural-reduction mechanism, not quantum-component attribution or end-to-end advantage: no hardware or matched strong classical solver substitution is supplied. This is an October 2 journal release of work first preprinted in 2023.",
      "recommendation": "mechanism_or_context_candidate",
      "metadata_caveat": "The Imperial repository's September 11 online date coincides with APS acceptance. Use APS's explicit October 2 journal publication date for the version of record.",
      "repository_url": "https://spiral.imperial.ac.uk/entities/publication/acfeedb9-e670-4a06-b576-50d788cf593f",
      "assessment_summary_word_count": 96
    }
  ],
  "boundary_candidates": [
    {
      "candidate_id": "Yoshioka2026qubit",
      "title": "Qubit-efficient variational quantum optimization via Pauli correlation encoding: Application to large-scale power demand portfolio optimization",
      "authors": [
        "Takuya Yoshioka",
        "Keita Sasada",
        "Riku Usuki",
        "Yuichiro Nakano",
        "Keisuke Fujii"
      ],
      "journal": "Physical Review Applied",
      "volume": "26",
      "article_number": "044004",
      "year": 2026,
      "doi": "10.1103/568y-4264",
      "publisher_publication_date": "2026-10-01",
      "strict_window_status": "excluded_before_window",
      "sources": [
        {
          "url": "https://journals.aps.org/prapplied/abstract/10.1103/568y-4264",
          "role": "Publisher abstract and date",
          "verified_date": "2026-10-04"
        },
        {
          "url": "https://journals.aps.org/prapplied/recent",
          "role": "Publisher article-level publication listing",
          "verified_date": "2026-10-04"
        }
      ],
      "access_depth": "abstract_only",
      "assessment_summary": "Pauli-correlation encoding and a two-stage hybrid formulation target power-demand portfolio optimization. The abstract reports numerical instances up to 10,296 binary variables and a trapped-ion demonstration. It is relevant to representation, continuous relaxation, and classical initialization, but a full benchmarking audit was not performed. The explicit publisher date is October 1, so it is outside the strict October 2–4 window.",
      "recommendation": "retain_as_explicitly_excluded_boundary_lead",
      "assessment_summary_word_count": 59
    }
  ],
  "peripheral_screened_records": [
    {
      "candidate_id": "HeritageGrover2026",
      "title": "A mixed-culture quantitative model of the restoration priority of traditional dwellings using Grover’s search",
      "journal": "npj Heritage Science",
      "doi": "10.1038/s40494-026-02863-3",
      "publisher_publication_date": "2026-10-02",
      "received_date": "2026-01-15",
      "accepted_date": "2026-07-23",
      "status": "early_accepted_citable_version",
      "sources": [
        {
          "url": "https://www.nature.com/articles/s40494-026-02863-3",
          "role": "Primary indexed article record",
          "verified_date": "2026-10-04"
        },
        {
          "url": "https://www.nature.com/subjects/quantum-computing",
          "role": "Publisher subject listing with date",
          "verified_date": "2026-10-04"
        }
      ],
      "access_depth": "indexed_primary_abstract_and_subject_listing; direct article/PDF access failed",
      "assessment_summary": "A proof-of-concept Grover filtering application to restoration priorities, using a Boolean oracle and a 143-dwelling dataset. The available abstract does not establish the decomposition, native QUBO/Ising solver substitution, or controlled component attribution sought for the survey's evidence rows.",
      "recommendation": "peripheral_exclude_from_main_evidence",
      "assessment_summary_word_count": 38
    },
    {
      "candidate_id": "DiscoverComputing2026routing",
      "title": "Energy-efficient clustering and mobile sink routing in wireless sensor networks using quantum-inspired optimization and deep learning",
      "journal": "Discover Computing",
      "volume": "29",
      "article_number": "685",
      "doi": "10.1007/s10791-026-10646-4",
      "publisher_publication_date": "2026-10-03",
      "sources": [
        {
          "url": "https://link.springer.com/article/10.1007/s10791-026-10646-4",
          "role": "Primary article and explicit publication date",
          "verified_date": "2026-10-04"
        }
      ],
      "access_depth": "publisher_record_and_abstract_screen; no detailed empirical audit",
      "assessment_summary": "Wireless-sensor clustering and routing using quantum-inspired optimization and deep-learning components. The abstract did not identify a directly relevant decomposition or controlled native quantum-optimizer comparison. No inference about real hardware execution or quantum advantage is made from quantum terminology alone.",
      "recommendation": "peripheral_not_promoted_to_evidence",
      "assessment_summary_word_count": 39
    }
  ],
  "unresolved_leads": [
    {
      "candidate_id": "Lei2026improvingFeasibility",
      "title": "Improving Feasibility in Quantum Approximate Optimization Algorithm for Vehicle Routing via Constraint-Aware Initialization and Hybrid XY-X Mixing",
      "authors_reported_by_discovery_index": [
        "Yuan-Zheng Lei",
        "Yaobang Gong",
        "Xianfeng Terry Yang",
        "Nii Attoh-Okine"
      ],
      "doi_reported_by_discovery_index": "10.1016/j.trc.2026.106047",
      "source_to_verify": "https://doi.org/10.1016/j.trc.2026.106047",
      "publisher_publication_date": null,
      "strict_window_status": "unverified_do_not_count",
      "assessment_summary": "Potentially relevant vehicle-routing/QAOA lead, found through a secondary discovery result. Exact-title/DOI searches and a DOI opening did not yield a usable primary publisher record in this pass. A reported October 2 update cannot be equated to first journal publication. Retain only for primary-source follow-up.",
      "recommendation": "unresolved_primary_metadata",
      "assessment_summary_word_count": 44
    }
  ],
  "listing_coverage": [
    {
      "url": "https://journals.aps.org/prresearch/recent",
      "outcome": "October 2 articles screened; Schirman identified; next dates October 1."
    },
    {
      "url": "https://journals.aps.org/prapplied/recent",
      "outcome": "October 2 articles screened; no directly relevant candidate. Yoshioka appears October 1."
    },
    {
      "url": "https://journals.aps.org/prxquantum/recent",
      "outcome": "October 2 and boundary October 1 titles/abstracts screened; no directly relevant candidate."
    },
    {
      "url": "https://journals.aps.org/pra/recent",
      "outcome": "October 2 article titles/abstracts screened; no directly relevant candidate."
    },
    {
      "url": "https://journals.aps.org/prl/recent",
      "outcome": "Four October 2 entries screened, then October 1; no directly relevant candidate. Issue dated October 2 also contains September 30 and October 1 articles."
    },
    {
      "url": "https://www.nature.com/subjects/quantum-computing",
      "outcome": "Current subject listing screened; October 2 Grover heritage application is peripheral."
    },
    {
      "url": "https://link.springer.com/journal/11128/articles",
      "outcome": "Quantum Information Processing list: October 3 quantum-games/teleportation paper is peripheral; next entries September 30."
    },
    {
      "url": "https://link.springer.com/journal/42484/articles",
      "outcome": "Quantum Machine Intelligence list: October 2 anomaly-detection paper is peripheral; next entries September 29."
    },
    {
      "url": "https://quantum-journal.org/papers/",
      "outcome": "Current titles screened; extracted listing did not expose reliable article dates. No completeness inference."
    },
    {
      "url": "https://tqe.ieee.org/",
      "outcome": "Latest visible announcements dated September 14 or earlier; announcements are not an exhaustive IEEE Xplore publication index."
    }
  ],
  "date_false_positives": [
    {
      "source_url": "https://journals.aps.org/prl/recent",
      "example": "Physical Review Letters volume 137 issue 14 is dated October 2, but the list separately dates articles September 30 and October 1.",
      "exclusion_rule": "Issue membership/date does not establish first publication in October 2–4."
    },
    {
      "source_url": "https://spiral.imperial.ac.uk/entities/publication/acfeedb9-e670-4a06-b576-50d788cf593f",
      "example": "Schirman institutional online date September 11 coincides with APS acceptance, while APS states publication October 2.",
      "exclusion_rule": "Distinguish acceptance/repository metadata from version-of-record release."
    },
    {
      "example": "Search hits for PPSN XIX book parts included October 2 expected publication/preorder dates.",
      "primary_article_first_online_date_verified": false,
      "exclusion_rule": "Do not count book preorder/print dates as verified article first-online dates."
    }
  ],
  "queries": [
    "\"quantum\" \"optimization\" \"Published 2 October, 2026\" site:journals.aps.org",
    "\"quantum\" \"optimization\" \"02 October 2026\" site:nature.com/articles",
    "\"quantum\" \"optimization\" \"02 October 2026\" site:link.springer.com/article",
    "\"quantum\" \"optimization\" \"Available online 2 October 2026\" site:sciencedirect.com/science/article",
    "\"QUBO\" \"October\" \"2026\" \"2\" publication",
    "\"QAOA\" \"2 October 2026\"",
    "\"quantum annealing\" \"October 2, 2026\"",
    "\"quantum optimization\" \"3 October 2026\" OR \"4 October 2026\"",
    "\"quantum optimization\" after:2026-10-01 before:2026-10-05 site:link.springer.com/article",
    "\"QUBO\" after:2026-10-01 before:2026-10-05 site:sciencedirect.com",
    "\"quantum\" \"optimization\" \"October 2026\" site:dl.acm.org/doi",
    "\"quantum\" \"optimization\" \"October 2026\" site:onlinelibrary.wiley.com/doi",
    "\"QAOA\" \"October 2026\" site:quantum-journal.org",
    "\"quantum\" \"optimization\" \"2 October 2026\" site:iopscience.iop.org",
    "\"quantum\" \"optimization\" \"October\" \"2026\" site:tqe.ieee.org/2026/10/",
    "\"quantum\" \"optimization\" \"2026-10-02\" journal",
    "\"10.1016/j.trc.2026.106047\"",
    "\"quantum\" \"optimization\" \"02 October 2026\" -site:nature.com -site:link.springer.com",
    "\"quantum\" \"optimization\" \"03 October 2026\"",
    "\"quantum\" \"optimization\" \"04 October 2026\"",
    "\"Improving Feasibility\" \"106047\" site:sciencedirect.com",
    "\"Efficient lattice Hamiltonian encoding for the shortest vector problem\" arxiv",
    "\"QUBO\" \"2 October\" \"2026\" site:mdpi.com",
    "\"QAOA\" \"October 2026\" site:link.springer.com/article",
    "\"quantum\" \"First published\" \"02 October 2026\"",
    "\"quantum\" \"First published\" \"03 October 2026\"",
    "\"quantum\" \"Publication Date\" \"October 2, 2026\" site:dl.acm.org",
    "\"QUBO\" \"Available online\" \"October 2026\""
  ],
  "search_limits": [
    "Bounded discovery and screening pass, not an exhaustive systematic search or a claim of absence.",
    "Date-filtered search sometimes surfaced old publications with recent crawl dates; explicit primary publication dates governed inclusion.",
    "Primary publisher lists gave relatively strong coverage for the inspected APS journals and Springer quantum journals; Elsevier, ACM, Wiley, MDPI, and IOP coverage was search-based and incomplete.",
    "IOP access was blocked; some DOI/PDF/article opens failed; IEEE announcements and the extracted Quantum listing do not support exhaustive date coverage.",
    "The pass occurred on October 4 and cannot cover records posted or indexed later that day.",
    "ArXiv discovery is handled separately by the parent team; this log distinguishes journal-release dates from preprint history where verified.",
    "No empirical re-audit of pre-cutoff versions was performed. A newly released journal version does not itself make older empirical evidence new or eligible for a changed cutoff."
  ]
}


==> anc/supplementary__discovery-search__targeted__root-search.json <==
{
  "checked_date": "2026-10-04",
  "requested_window": "After October 1, 2026, through the current October 4 search",
  "date_policy": "Track publisher first-online/publication dates, arXiv submission/version dates, and daily listing dates separately. An October issue date alone does not demonstrate a new release. The October 2 arXiv listing is included as a boundary batch; its usual public-release time is October 1 at 20:00 US Eastern, per arXiv schedule.",
  "sources": [
    "https://arxiv.org/list/quant-ph/recent?skip=0&show=2000",
    "https://info.arxiv.org/help/availability.html"
  ],
  "queries": [
    "\"quantum optimization\" \"October\" \"2026\" \"2\"",
    "\"quantum classical\" \"optimization\" \"Oct 2026\"",
    "site:arxiv.org \"hybrid\" \"optimization\" \"2 Oct 2026\"",
    "site:arxiv.org \"2 Oct 2026\" (\"QUBO\" OR \"optimization\" OR \"optimisation\")",
    "site:arxiv.org \"2 Oct 2026\" (\"Benders\" OR \"decomposition\" OR \"annealing\")",
    "site:arxiv.org \"3 Oct 2026\" \"optimization\"",
    "site:arxiv.org \"4 Oct 2026\" \"optimization\"",
    "quantum optimization after:2026-10-01 before:2026-10-05",
    "QUBO after:2026-10-01 before:2026-10-05",
    "quantum decomposition after:2026-10-01 before:2026-10-05"
  ],
  "search_observation": "Literal Oct 2-4 submission-date queries returned no results; the primary daily listing revealed relevant boundary-batch papers, so search-engine snippets alone were insufficient.",
  "manuscript_policy": "Discovery audit only. Original June 30 eligibility cutoff and active evidence corpus remain as in the delivered revision. Candidate inclusion decisions must identify post-cutoff work and should not imply the unsearched July-September interval is complete.",
  "candidates": [
    {
      "id": "2610.02145v1",
      "title": "A provable quantum advantage for approximate optimization via decoded quantum interferometry",
      "authors": [
        "Maximilian J. Kramer",
        "Elies Gil-Fuster",
        "Benjamin D. M. Jones",
        "Jens Eisert",
        "Franz J. Schreiber"
      ],
      "submitted_utc": "2026-10-01T17:48:56Z",
      "daily_listing": "2026-10-02",
      "status": "preprint",
      "sources": [
        "https://arxiv.org/abs/2610.02145",
        "https://arxiv.org/html/2610.02145v1"
      ],
      "inspected": "Abstract, introduction, theorem statements and discussion; no independent proof verification.",
      "assessment": "High-priority theoretical context for Section 3.5. Reports a query-complexity separation for approximate optimization of folded optimal polynomial intersection under membership-oracle access. This concerns a specified oracle model, not an empirical hybrid-system speedup. A new post-cutoff study requiring an explicitly labeled scope extension."
    },
    {
      "id": "2610.00736v1",
      "title": "Beyond Feasibility: Finite-Depth Accessibility in Constrained QAOA",
      "authors": [
        "Rushikesh Ubale",
        "Gregory T. Byrd",
        "Yasar Mulani",
        "Sangram Deshpande"
      ],
      "submitted_utc": "2026-09-30T21:29:34Z",
      "daily_listing": "2026-10-02",
      "status": "preprint",
      "sources": [
        "https://arxiv.org/abs/2610.00736",
        "https://arxiv.org/html/2610.00736v1"
      ],
      "inspected": "Abstract, introduction and finite-depth support construction; candidate classification cross-checked against the experiment descriptions.",
      "assessment": "High-priority constraints/guarantees context. Feasibility-preserving connectivity need not make high-quality states accessible to a specified shallow schedule. Matched mixer-interaction simulations and compilation estimates inform circuit-design sensitivity; they do not establish a quantum-versus-classical system advantage. New post-cutoff study."
    }
  ],
  "checked_at_utc": "2026-10-05T01:00:35Z",
  "checked_local_date": "2026-10-04",
  "retrieval_limit": "At 21:00 US Eastern on October 4, the retrieved arXiv new/recent lists still showed October 2 as their latest batch. The scheduled Sunday evening batch could be absent because of source or retrieval/indexing lag. This audit cannot certify completeness through the evening of October 4."
}


==> anc/supplementary__discovery-search__targeted__search-summary.txt <==
Targeted literature-discovery audit
Checked October 4, 2026 (US Eastern); timestamp 2026-10-05 01:00 UTC.

The preceding manuscript pass verified known references. This pass looks for new
literature and revisions around/after October 1. These are separate activities.
Publisher publication dates, arXiv submission/update dates, and daily-list dates
are recorded separately; an October issue label alone is not a new release.

Priority candidates

1. Schirman, Ling, and Mintert, Efficient lattice Hamiltonian encoding for the
shortest vector problem. Physical Review Research 8, 043002, October 2, 2026.
https://journals.aps.org/prresearch/abstract/10.1103/zv7d-3vbv
https://arxiv.org/abs/2307.12047
New journal publication of a preprint first submitted July 22, 2023. Strong fit
for the reduction/guarantee discussion: lattice symmetry reduces the encoding,
with simulated VQE comparisons. Exact encoding within a selected subspace does
not guarantee that the global shortest vector is retained. The method can also
help classical algorithms. Proposed placement: Section 4.2 or 4.7, as a mechanism
example. It does not isolate a quantum component benefit. The original preprint
predates the survey cutoff; discovery during revision is permitted by its policy.

2. Kramer et al., A provable quantum advantage for approximate optimization via
decoded quantum interferometry. arXiv:2610.02145v1.
https://arxiv.org/abs/2610.02145
Submitted October 1; included in the October 2 arXiv list. High-priority theory
context for Section 3.5: the reported separation concerns approximate optimization
in a specified membership-oracle model. It is not an empirical system-speedup
result. New post-cutoff study; any inclusion must be labeled accordingly.

3. Ubale et al., Beyond Feasibility: Finite-Depth Accessibility in Constrained QAOA.
https://arxiv.org/abs/2610.00736
Submitted September 30; included in the October 2 arXiv list. Strong fit for
Section 3.4 and the distinction between structure and guarantees: feasible-state
connectivity alone does not describe the useful states accessible to a fixed
shallow schedule. Comparisons concern mixer schedules, simulations, and compilation;
they do not isolate quantum-versus-classical advantage. New post-cutoff study.

Secondary candidates

Novara, arXiv:2610.01885, proposes two-stage satellite design with a QUBO variant.
The reported experiment evaluates classical continuous optimization; QUBO tests
are still underway. A contextual methodology example, not quantum-benefit evidence.
https://arxiv.org/abs/2610.01885

Majid et al., arXiv:2610.01253, study adaptive mitigation in simulated quantum
reinforcement learning for vehicle routing. Useful orchestration controls do not
isolate quantum contribution; the classical routing baselines remain stronger.
Lower-priority context. Both records were submitted October 1 and listed October 2.
https://arxiv.org/abs/2610.01253

The accompanying arxiv-search.json records additional new/replacement candidates;
publisher-search.json records the publisher pass and date-based exclusions;
method-candidates.json records full-text screening of the two secondary examples.
root-search.json records the initial queries, date policy, and theory screening.

Limits and manuscript implications

The October 2 arXiv daily list normally corresponds to a Thursday October 1,
20:00 US Eastern release. Those papers are boundary-batch candidates, not evidence
of first submission after October 1. At the current check time, retrieved lists
still showed October 2 as their latest batch, although the next Sunday evening
release was scheduled. Source/retrieval lag prevents certifying coverage of that
next batch. See https://info.arxiv.org/help/availability.html.

This is a targeted search, not a systematic review or proof that no other relevant
work appeared. The active manuscript keeps its documented June 30 eligibility
cutoff. A review advertised as covering new studies through October 4 would also
need a discovery search across July-September; updating known citations alone did
not fill that interval. The present files are a candidate audit for that decision,
not a replacement for the manuscript's existing evidence records.


==> anc/supplementary__literature-search.csv <==
candidate_id,citation_key,title,source_url,first_public_date,version_inspected,version_date,discovery_route,decision,placement,reason,source_check_date
2607.26771,devalk2026hybrid,Hybrid quantum-classical end-to-end pipeline for solving MILPs: a vehicle routing case study,https://arxiv.org/abs/2607.26771,2026-07-29,arXiv:2607.26771v1,2026-07-29,"Targeted decomposition searches, publisher records and citation follow-up; extension/decomposition-search.json",include_evidence,E13; main evidence,"Included as an end-to-end decomposition benchmark with classical bounds and separate emulation and hardware results. The main routing benchmark uses ten permutations of one instance, rather than ten independent instances. Its gap remains unclosed after 1.5 hours; MPS runtime measures classical simulation, and no new convergence theorem is established. Read scope: Sections III.B–VI, Tables I–II, Figures 2–5, and the PDF title page.",2026-10-04
2609.37900,naghmouchi2026neutral,A Neutral Atom-Based Hybrid Classical-Quantum Approach for the Entanglement Routing Problem,https://arxiv.org/abs/2609.37900,2026-09-29,arXiv:2609.37900v1,2026-09-29,"Targeted decomposition searches, publisher records and citation follow-up; extension/decomposition-search.json",include_evidence,E14; main evidence,"Included for the simulated fixed-wrapper pricing comparison and classical reinforcement ablations. Mean gaps below 1% concern reinforced CG-Q, not every instance or the quantum pricing component alone; warm-start alone narrows the differences. Heuristic pricing and restricted integer recovery provide no full-LP or global integer certificate, and no hardware speedup is measured. Read scope: Sections V–VI, Figures 4–7, and the conclusion.",2026-10-04
2608.28842,ramesh2026constrainedpreconditioning,Quantum Preconditioning For Constrained Optimization Problems,https://arxiv.org/abs/2608.28842,2026-08-28,arXiv:2608.28842 v1,2026-08-28,Targeted constraint/theory searches and citation chaining; extension/constraints-theory-search.json,include_evidence,E15; main evidence,Included as analytic and simulation evidence for preconditioning within the tested solver workflow. The study does not report hardware execution or an end-to-end quantum speedup. A certificate for the modified objective does not certify the original objective. Read scope: claim-critical statements and methods; theorem proofs were not independently replicated.,2026-10-04
2607.01037,yalovetzky2026portfolio,Quantum-Informed Portfolio Selection: An End-to-End Pipeline Validated on Trapped-Ion Hardware with Real Market Data,https://arxiv.org/abs/2607.01037,2026-07-01,arXiv:2607.01037v2,2026-07-13,Targeted comparative optimization searches; extension/comparative-search.json,include_evidence,E16; main evidence,"Included for a positive wrapper benefit, with quantum-component and system superiority unresolved. The comparison does not estimate a four-cell reduction–solver interaction. Hardware shot-based TTS is not uniformly lower: FTSE values are 185.58 versus 151.19, with overlapping intervals. SA solves most emulator cases readily, and whole-system timing is absent. Read scope: v2 claim-critical methods, results and Appendix E.1, following an initial v1 reading.",2026-10-04
2503.12551,schuetz2026qredumis,Quantum-informed reduction algorithm for the maximum independent set problem,https://arxiv.org/abs/2503.12551,2025-03-16,arXiv:2503.12551v2; journal selective reread,2026-07-01,Existing-study post-June version follow-up; comparative-search.json and status-checks/group-a.json,include_evidence,Existing E2 selective journal verification,"The existing evidence row retains its historical v2 provenance, with central claims selectively verified against pages 6 and 8 of the journal PDF. This was not a full reaudit of numerical fields or code artifacts. The journal version was published on 2026-09-10; the latest arXiv version is v3, dated 2026-07-10.",2026-10-04
2605.17623,lozano2026where,Where the Quantum Lives in D-Wave Hybrid Portfolio Optimization: An Operational Decomposition Audit,https://arxiv.org/abs/2605.17623,2026-05-17,arXiv:2605.17623v3,2026-07-12,Existing-study post-June version follow-up; comparative-search.json and status-checks/group-a.json,include_evidence,Existing E7 empirical update,"The existing evidence row incorporates the post-original-cutoff expansion of the matched-budget control in v3. The v3 abstract and matched-budget subsection, including Table 8, were selectively checked against the v2 abstract. Service and artifact fields were not all reaudited. The latest inspected record is v3.",2026-10-04
2406.14330,moondra2024promise,Promise of Graph Sparsification and Decomposition for Noise Reduction in QAOA: Analysis for Trapped-Ion Compilations,https://quantum-journal.org/papers/q-2026-08-07-2185/,2024-06-20,"arXiv:2406.14330v4 (July 30, 2026) and publisher metadata",2026-07-30,"Targeted decomposition searches, publisher records and citation follow-up; extension/decomposition-search.json",include_context,Existing citation; journal/version update,"The existing citation is updated to the 2026 journal publication, rather than counted as a separate study. The analysis gives conditional approximation preservation, without finite-depth exactness. The journal release on 2026-08-07 follows earlier public preprints. Read scope: Section 2 assumptions; Section 3 and Theorems 3–5; Section 4.2 noise comparisons; and publisher metadata linking v4.",2026-10-04
2503.16977,vandelli2026parallel,Parallel splitting method for large-scale quadratic programs,https://link.springer.com/article/10.1007/s10732-026-09606-4,2025-03-21,"arXiv:2503.16977v3 (September 21, 2026); publisher metadata",2026-09-21,"Targeted decomposition searches, publisher records and citation follow-up; extension/decomposition-search.json",include_context,Main classical-decomposition context (SPLIT),"Included as a classical decomposition comparator with no measured quantum component. The method is heuristic: feasibility depends on the constraints and subsolver, and no global certificate is established. The journal release is dated 2026-09-20. Publisher full text was subscription-limited, so claim-critical assessment used the separately identified public author preprint. Read scope: Sections II.B–IV.D, including equal-core comparisons, partitioning-inclusive timing and Table II.",2026-10-04
2607.13325,safi2026reality,A Reality Check on Quantum Optimisation: Evidence from an Industrial Case Study,https://arxiv.org/abs/2607.13325,2026-07-14,arXiv:2607.13325v1,2026-07-14,Targeted comparative optimization searches; extension/comparative-search.json,include_context,Main comparative context; contextual audit CSV,"Included for the limited comparison of formulations and platforms; quantum-component attribution remains unresolved. The Fujitsu Digital Annealer is classical, so its large-scale improvement over the tested greedy heuristics does not demonstrate quantum value. The two QUBO formulations also change approximation and constraint handling. Read scope: Sections III.C and V–VIII, including the assignment–sequencing interface and stated limitations.",2026-10-04
2607.15543,gaidai2026benchmarking,Benchmarking Hybrid Quantum-Classical Algorithms for Power Grid Optimization Problems,https://arxiv.org/abs/2607.15543,2026-07-17,arXiv:2607.15543v1,2026-07-17,Targeted comparative optimization searches; extension/comparative-search.json,include_context,Main comparative context; contextual audit CSV,"Included as a bounded negative component result from small ideal simulations: trained sampling gives no incumbent-quality benefit over uniform sampling. Generated instances and a convergence-selected subset limit generalization, and easy enumeration can obscure sampler benefits. Quantum evolution is assigned zero charged time, rather than measured on hardware. Read scope: the binary–continuous interface, instance generation, metric, solver comparisons, timing and conclusions.",2026-10-04
2609.15738,bantysh2026disentangling,Disentangling QAOA: From Weakly Entangled Circuits to a Classical QUBO Solver,https://arxiv.org/abs/2609.15738,2026-09-14,arXiv:2609.15738v1,2026-09-14,Targeted comparative optimization searches; extension/comparative-search.json,include_context,Main comparative context; contextual audit CSV,"Included as a constructive classical baseline for the fixed-parameter, expanding-depth regime, without a general conclusion about quantum optimization or entanglement. The GSet schedule is trained on G1, G23 and G81, including the 20,000-variable G81 instance; these results are not exclusively small-instance transfer or held-out evaluation. Read scope: the entanglement regime, GSet protocol and results, and scope discussion.",2026-10-04
2307.12047,schirman2026efficient,Efficient lattice Hamiltonian encoding for the shortest vector problem,https://journals.aps.org/prresearch/abstract/10.1103/zv7d-3vbv,2023-07-22,Journal version of record,2026-10-02,"Targeted decomposition searches, publisher records and citation follow-up; extension/decomposition-search.json",include_context,Main structural-reduction context,"Included for a positive structural-wrapper benefit without quantum-component attribution. The subspace representation is exact, but selecting the subspace need not preserve the global optimum. The journal release on 2026-10-02 follows earlier public versions. Read scope: Section III kernel selection; Section VI noiseless VQE experiments on 200 lattices and resource comparisons; and Section VII classical applicability.",2026-10-04
2607.28120,gilfuster2026mcmc,Approximate sampling from decoded quantum interferometry via Markov chain Monte Carlo methods,https://arxiv.org/abs/2607.28120,2026-07-30,arXiv:2607.28120 v1,2026-07-30,Targeted constraint/theory searches and citation chaining; extension/constraints-theory-search.json,include_context,Main theoretical/method context,"Included as empirical evidence for classical approximation of the target performance. The finite-size fit establishes neither a polynomial-time simulation theorem nor a measured practical crossover. Eligibility follows the arXiv v1 submission history dated 2026-07-30, rather than the August 24 date displayed in the HTML body. Read scope: claim-critical statements and methods; theorem proofs were not independently replicated.",2026-10-04
2609.18209,tsvelikhovskiy2026expressive,The Expressive Power of Constrained QAOA: What You Might Have MISsed,https://arxiv.org/abs/2609.18209,2026-09-16,arXiv:2609.18209 v1,2026-09-16,Targeted constraint/theory searches and citation chaining; extension/constraints-theory-search.json,include_context,Main theoretical/method context,Included for the controllability and expressivity theorem. Existence of an exact optimal-state preparation does not establish an efficient optimization algorithm. Read scope: claim-critical statements and methods; theorem proofs were not independently replicated.,2026-10-04
2610.00736,ubale2026accessibility,Beyond Feasibility: Finite-Depth Accessibility in Constrained QAOA,https://arxiv.org/abs/2610.00736,2026-09-30,arXiv:2610.00736 v1,2026-09-30,Targeted constraint/theory searches and citation chaining; extension/constraints-theory-search.json,include_context,Main theoretical/method context,"Included for the ideal support restriction and controlled small-instance simulations. State accessibility bounds which states can be reached, rather than guaranteeing solution quality. The public listing is dated 2026-10-02; the submission date is recorded separately. Read scope: claim-critical statements and methods; theorem proofs were not independently replicated.",2026-10-04
2610.02145,kramer2026provable,A provable quantum advantage for approximate optimization via decoded quantum interferometry,https://arxiv.org/abs/2610.02145,2026-10-01,arXiv:2610.02145 v1 full text; v2 abstract and submission metadata,2026-10-01,Targeted constraint/theory searches and citation chaining; extension/constraints-theory-search.json,include_context,Main theoretical/method context,"Included for an oracle-model quantum separation, without measured hardware or practical hybrid-system advantage. Claim-critical full text was inspected in v1. The latest v2 revision is dated 2026-10-02, but only its abstract and submission metadata were accessible: versioned HTML and PDF fetches failed, and unversioned HTML identified itself as v1. The citation preserves the inspected version; theorem proofs were not independently replicated.",2026-10-04
2607.14650,,Worst-Case Quantum Algorithm for Optimal Polynomial Intersection Beyond Decoded Quantum Interferometry,https://arxiv.org/abs/2607.14650,,Primary record/abstract; version not extracted,,Constraint/theory searches and citation chaining; extension/constraints-theory-search.json,screen_only,Discovery register only,"Retained as an OPI algorithm lead identified through the Kramer bibliography. The primary record was inspected, but the full proof was not audited. The bounded contextual selection emphasizes access-model distinctions and classical controls. Metadata comes from retained primary-record notes; calendar dates not retained in those notes remain blank.",2026-10-04
2607.16541,,Efficient Exact Quantum Sampling from the Sun-Wootters Distribution for Optimal Polynomial Intersection,https://arxiv.org/abs/2607.16541,,Primary record/abstract; version not extracted,,Constraint/theory searches and citation chaining; extension/constraints-theory-search.json,screen_only,Discovery register only,"Retained as an exact quantum OPI sampling lead identified through the Kramer bibliography. The primary record was inspected, but the full proof was not audited. Its omission from the main text is a scope decision, not a correctness assessment. Metadata comes from retained primary-record notes; calendar dates not retained in those notes remain blank.",2026-10-04
2608.01121,,Polynomial Time Quantum Approximation Schemes for Constrained Optimisation,https://arxiv.org/abs/2608.01121,2026-08-02,arXiv:2608.01121v3 (claim-critical full-text screen),2026-08-06,Constraint/theory searches and citation chaining; extension/constraints-theory-search.json,screen_only,Discovery register only,Retained after a claim-critical v3 screen. The approximation and optimal-hit claims depend on instance-specific inverse-polynomial optimal mass and a kernel-admissible promise family. These premises were not verified sufficiently to support broader efficiency language in this survey. The decision does not assert that the paper is incorrect. Bibliographic metadata comes from retained primary-record notes.,2026-10-04
2608.07717,,Implicit Differentiation for Measurement-Efficient Bilevel Quantum-Classical Optimization,https://arxiv.org/abs/2608.07717,2026-08-07,Primary record/abstract; version not extracted,,Constraint/theory searches and citation chaining; extension/constraints-theory-search.json,screen_only,Discovery register only,"Retained as a potentially relevant method for reusing measurements in bilevel optimization. Only the abstract was screened; a claim-critical full-text audit was not completed, so the study was not prioritized for the bounded contextual selection. Bibliographic metadata comes from retained primary-record notes; unretained dates remain blank.",2026-10-04
2609.36999,,Towards Scalable Quantum Unit Commitment in Power Systems: Encoding and Complexity Reduction Techniques,https://arxiv.org/abs/2609.36999,,,,Targeted comparative searches; extension/comparative-search.json,screen_only,Discovery register only,"Retained as a secondary discovery for future follow-up. No primary metadata or empirical audit was completed in this search, so the record does not support size or performance claims in the survey.",2026-10-04
VOCAL2026_41,,A quantum-classical branch-and-bound algorithm,https://www.euro-online.org/conf/vocal2026/treat_abstract?paperid=41,,,,Targeted decomposition screening; extension/decomposition-search.json,screen_only,Discovery register only,"Retained as a conference-abstract lead. No full paper or version date within the extension window was verified, so the abstract was not used as new guarantee evidence.",2026-10-04
doi:10.1103/568y-4264,,Qubit-efficient variational quantum optimization via Pauli correlation encoding: Application to large-scale power demand portfolio optimization,https://journals.aps.org/prapplied/abstract/10.1103/568y-4264,,Publisher record and abstract,2026-10-01,Publisher article-date screening; targeted/publisher-search.json,screen_only,Discovery register only,"The October 1 journal release falls within the expanded July–October window. The abstract reports compressed portfolio encoding and a hardware demonstration, but controls and timing were not audited in full. The study remains a screened lead. Read scope: publisher abstract only; the first public preprint date was not extracted.",2026-10-04
2404.17703,ismail2026minimumdistance,Quantum annealing approach to the minimum distance problem of quantum codes,https://journals.aps.org/pra/accepted/10.1103/573l-6cc2,2024-04-26,arXiv:2404.17703v3; 2026 accepted abstract,2024-07-03,Targeted comparative searches; extension/comparative-search.json,screen_only,Discovery register only,"Qbsolv with QA and SA subsolvers gives broadly comparable results under equal end-user time limits, with unknown remote latency affecting QA. The newly accepted abstract emphasizes solver-independent reformulation and embedding limits more cautiously than the 2024 preprint abstract. Heuristic upper bounds do not certify exact code distance. Read scope: the accepted abstract and v3 (2024), Sections V.1–V.2. DOI 10.1103/573l-6cc2 was verified, but volume, article number and publication date were not. The publisher spells the first author Refaat Ismail; the preprint uses Refat Ismail.",2026-10-04
2509.15138,,Sampled-Based Guided Quantum Walk: Non-variational quantum algorithm for combinatorial optimization,https://arxiv.org/abs/2509.15138,2025-09-18,arXiv:2509.15138v2 (abstract and record),2026-10-01,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json,screen_only,Discovery register only,Retained as an updated method using offline classical spectral sampling to guide quantum walks without an online variational optimizer. The abstract reports binary quadratic and higher-order benchmarks up to 30 qubits. Empirical changes between v1 and v2 were not audited. Read scope: primary abstract and submission history. The 2026-10-02 announcement date is distinct from the version date.,2026-10-04
2511.22251,,A Framework for Handling and Exploiting Symmetry in Benders Decomposition,https://arxiv.org/abs/2511.22251,2025-11-27,arXiv:2511.22251v4 (abstract and record),2026-10-01,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json,screen_only,Discovery register only,"Retained as classical background on symmetry handling, aggregation and Benders-cut strengthening to reduce oracle calls. It does not study a quantum Benders component. Empirical changes between versions were not audited. Read scope: primary abstract and submission history. The 2026-10-02 announcement date is distinct from the version date.",2026-10-04
2601.08085,,Learning parameter curves in feedback-based quantum algorithms,https://arxiv.org/abs/2601.08085,2026-01-13,arXiv:2601.08085v2 (abstract and record),2026-10-01,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json,screen_only,Discovery register only,"Retained as an updated method using classical learning to predict circuit parameter curves and reduce measurement overhead, with weighted MaxCut and transverse-field Ising simulations. The primary record identifies v2 with the published article, but empirical changes were not audited individually. Read scope: primary abstract and submission history. The 2026-10-02 announcement date is distinct from the version date.",2026-10-04
2604.07218,,Improving Feasibility in Quantum Approximate Optimization Algorithm for Vehicle Routing via Constraint-Aware Initialization and Hybrid XY-X Mixing,https://arxiv.org/abs/2604.07218,2026-04-08,arXiv:2604.07218v2 (abstract and record),2026-09-30,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json,screen_only,Discovery register only,"Retained for its combination of structured initialization and hybrid XY-X mixing, compared with standard QAOA in ideal, shot-based and noisy simulations. This is a mechanism comparison rather than a classical-system benchmark. Read scope: primary abstract and submission history; no full empirical reaudit. The revision is dated September 30 and the listing October 2. ArXiv reports journal DOI 10.1016/j.trc.2026.106047, but the publisher release date was not verified.",2026-10-04
2607.07336,,Resource-Efficient Hybrid Quantum Neighborhood Selection for Large-Scale Molecular Diversity Optimization,https://arxiv.org/abs/2607.07336,2026-07-08,arXiv:2607.07336v1,2026-07-08,"Followed the July companion recorded in the earlier publication-status audit; reread methods V-C, V-F, V-H and tables II-III.",screen_only,Discovery register only,"Retained as a screened companion to the cited HQNS mechanism. Claimed resource savings compare different workflows and stopping budgets without a matched classical frontier-solver substitution. Section V-H identifies no specific physical device or simulation backend, leaving the reported QPU timing boundary unverified. Quality is measured against observed annealing outputs rather than certified optima. The paper is eligible under the expanded window, but these limits prevent its use as additional hardware-advantage evidence.",2026-10-04
2607.08708,,Absence of quantum advantage for approximate spin glass optimization,https://arxiv.org/abs/2607.08708,2026-07-09,Primary abstract; version not extracted,,Targeted comparative searches; extension/comparative-search.json,screen_only,Discovery register only,Retained as a narrow theoretical and numerical lead: semiclassical SK optimization can reproduce or improve the tested quantum schedules. The model and schedule restrictions preclude a general negative conclusion about quantum optimization. Read scope: primary abstract only.,2026-10-04
2607.11637,sharma2026circuits,From Circuits to Hardware: Benchmarking Standard and Qubit-Efficient Quantum Optimization on Real Hardware,https://arxiv.org/abs/2607.11637,2026-07-13,arXiv:2607.11637v2 (abstract and record),2026-08-07,Targeted comparative searches; extension/comparative-search.json,screen_only,Discovery register only,"Retained as a distinct paper from Adaptive Graph Shrinking (arXiv:2506.14250). Its abstract reports 247 method–instance combinations across four optimization families with matched random controls; one finite-sample warm-start MIS exception limits any blanket random-equivalence conclusion. Width reduction alone does not establish a performance benefit. Read scope: primary arXiv abstract and metadata; the official IOP page was blocked by robots restrictions. ArXiv verifies DOI 10.1088/2058-9565/ae94a4; volume 11, article 045029 and the September 1 publication date were only secondary-indexed in this audit.",2026-10-04
2608.15655,,Rand-SEMI-QAOA: Finite-Budget Depth-One MaxCut Ensembles on Compressed Quantum Registers,https://arxiv.org/abs/2608.15655,2026-08-16,Primary abstract; version not extracted,,Targeted comparative searches; extension/comparative-search.json,screen_only,Discovery register only,Retained as a compressed depth-one MaxCut ensemble method on small random regular instances. Frozen selector-pool comparisons do not by themselves establish quantum-component or system superiority. Read scope: primary abstract only.,2026-10-04
2608.30282,,Best Annealing Path of Quantum Annealing via Efficient Adiabatic Phase Transition,https://arxiv.org/abs/2608.30282,2026-08-31,Primary abstract; version not extracted,,Targeted comparative searches; extension/comparative-search.json,screen_only,Discovery register only,"Retained as a simulation and annealing-mechanism lead, without an audited quantum-component attribution comparison. Read scope: primary abstract only.",2026-10-04
2609.19392,,Transformers as Intrinsic Optimizers for Quantum Approximate Optimization Algorithm,https://arxiv.org/abs/2609.19392,2026-09-16,Primary abstract; version not extracted,,Targeted comparative searches; extension/comparative-search.json,screen_only,Discovery register only,Retained as a classical outer-optimizer enhancement for QAOA. It was not prioritized for the bounded contextual selection. Read scope: primary abstract only.,2026-10-04
2609.39922,,Fault-tolerant cost of shallow QAOA on near-symmetric optimization problems,https://arxiv.org/abs/2609.39922,2026-09-30,Primary abstract; version not extracted,,Targeted comparative searches; extension/comparative-search.json,screen_only,Discovery register only,Retained as a theoretical contextual lead. Claim-critical methods and results were not audited for inclusion in the main text. Read scope: primary abstract only.,2026-10-04
2609.40036,apte2026cycle,Cycle Codes and Decoded Quantum Interferometry,https://arxiv.org/abs/2609.40036,2026-09-30,arXiv:2609.40036 v1,2026-09-30,Targeted constraint/theory searches and citation chaining; extension/constraints-theory-search.json,screen_only,Discovery register only,"The full-text screen identified a restricted-family theoretical limitation and empirical classical controls. These results do not extend automatically to all DQI algorithms, Max-Cut families or the folded-OPI oracle model. The study was not selected for the bounded main-text expansion; this is not a correctness rejection. Read scope: claim-critical statements and methods; theorem proofs were not independently replicated.",2026-10-04
2610.00502,,Quantum Algorithms for OPI Variants Beyond Locality and Classical Decodability,https://arxiv.org/abs/2610.00502,2026-09-30,arXiv:2610.00502v1 (abstract and record),2026-09-30,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json,screen_only,Discovery register only,Retained as adjacent theory extending coding and decoding approaches to OPI variants with global constraints. The abstract contains no empirical decomposition or system benchmark. Read scope: primary abstract and submission history; no full empirical audit. The 2026-10-02 announcement date is distinct from the submission date.,2026-10-04
2610.00887,,A Gate-Based Quantum Computing Framework for Codon Optimization,https://arxiv.org/abs/2610.00887,2026-10-01,arXiv:2610.00887v1 (abstract and record),2026-10-01,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json,screen_only,Discovery register only,"Retained as an application proof of concept comparing gate-based codon optimization with classical and annealing references, including IBM hardware. No decomposition contribution was apparent from the abstract. Read scope: primary abstract and submission history; no full empirical audit. The 2026-10-02 announcement date is distinct from the submission date.",2026-10-04
2610.01253,,Context-Aware Error Mitigation Orchestration for Hybrid Quantum Reinforcement Learning on NISQ Systems,https://arxiv.org/abs/2610.01253,2026-10-01,arXiv:2610.01253v1 (claim-critical full text),2026-10-01,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json; targeted/method-candidates.json full-text follow-up,screen_only,Discovery register only,"The inspected method uses Qiskit Aer simulations with 4–7 qubits for 15–100 customers; hardware times are projections. Results support classical mitigation-controller choices under the simulated noise model, while quantum-specific value remains unresolved. Table 2 fidelity uses ideal output probabilities, which would require a practical hardware proxy. No matched classical-policy substitution isolates the quantum contribution, and projected timing does not establish measured system advantage.",2026-10-04
2610.01678,,Safe Hypergraph Contraction via Capacity-Aware Repair Certificates,https://arxiv.org/abs/2610.01678,2026-10-01,arXiv:2610.01678v1 (abstract and record),2026-10-01,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json,screen_only,Discovery register only,Retained as classical background on certified hypergraph coarsening under specified capacity and weight conditions. It informs transformation guarantees but does not test a quantum routine. Read scope: primary abstract and submission history; no full empirical audit. The 2026-10-02 announcement date is distinct from the submission date.,2026-10-04
2610.01885,,A two-stage approach to satellite constellation optimization: classical and QUBO formulations,https://arxiv.org/abs/2610.01885,2026-10-01,arXiv:2610.01885v1 (claim-critical full text),2026-10-01,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json; targeted/method-candidates.json full-text follow-up,screen_only,Discovery register only,"Section 7 reports continuous classical particle-swarm experiments in MATLAB. Discretized and quantum-inspired tests remained underway, with no quantum hardware or QUBO execution reported. The study therefore supplies preliminary classical-staging evidence and a proposed quantum-compatible formulation, without an isolated quantum-versus-classical component comparison.",2026-10-04
2610.01902,,Exponential quantum advantages for decoded quantum interferometry in the streaming setting,https://arxiv.org/abs/2610.01902,2026-10-01,arXiv:2610.01902v1 (abstract and record),2026-10-01,October boundary category listings and primary-record follow-up; targeted/arxiv-search.json,screen_only,Discovery register only,Retained as contextual theory on a DQI memory separation under streaming access and resource restrictions. This model differs from ordinary elapsed-time comparisons of hybrid optimizers. Read scope: primary abstract and submission history; no full empirical audit. The 2026-10-02 announcement date is distinct from the submission date.,2026-10-04
2607.19581,,Quantum-Resilient Distributed Optimization for Multi-Region Unit Commitment,https://arxiv.org/abs/2607.19581,,Primary publisher/discovery record,2026-07-21,Targeted decomposition screening; extension/decomposition-search.json,exclude_scope,Discovery register only,"Excluded from the extension because the method concerns post-quantum-secure communication in classical Benders decomposition, rather than a quantum optimization component.",2026-10-04
2608.07047,,Stationarity is not enough: tightness of the quantum mechanical bootstrap and the copositive cone,https://arxiv.org/abs/2608.07047,,,,Targeted decomposition screening; extension/decomposition-search.json,exclude_scope,Discovery register only,Excluded from the extension because the discovery record concerns quantum-state bootstrap and cone analysis without an identified direct hybrid combinatorial optimization method.,2026-10-04
GAS_BD,,Grover Adaptive Search Based Hybrid Benders Decomposition for Mixed-Integer Linear Programs,https://tqe.ieee.org/2026/04/06/grover-adaptive-search-based-hybrid-benders-decomposition-for-mixed-integer-linear-programs/,,Primary publisher/discovery record,2026-04-06,Targeted decomposition screening; extension/decomposition-search.json,exclude_scope,Discovery register only,"Excluded only from the new or revised extension: the verified publisher record is dated April, with no verified July–October release.",2026-10-04
doi:10.1007/s10791-026-10646-4,,Energy-efficient clustering and mobile sink routing in wireless sensor networks using quantum-inspired optimization and deep learning,https://link.springer.com/article/10.1007/s10791-026-10646-4,,Publisher record and abstract,2026-10-03,Publisher article-date screening; targeted/publisher-search.json,exclude_scope,Discovery register only,"Excluded from the selected scope after a publisher-record and abstract screen. The wireless-sensor application combines quantum-inspired optimization and deep learning, but the abstract identifies no directly relevant decomposition or controlled native quantum-optimizer comparison. Hardware execution or quantum advantage was not inferred from terminology. No detailed empirical audit was performed, and the first public preprint date was not extracted.",2026-10-04
doi:10.1038/s40494-026-02863-3,,A mixed-culture quantitative model of the restoration priority of traditional dwellings using Grover’s search,https://www.nature.com/articles/s40494-026-02863-3,,Publisher record and abstract,2026-10-02,Publisher article-date screening; targeted/publisher-search.json,exclude_scope,Discovery register only,"Excluded from the selected scope after screening the indexed primary abstract and publisher subject listing. The Grover-filtering application uses a Boolean oracle and a 143-dwelling dataset, but the available material establishes no decomposition or controlled quantum-component comparison relevant to the evidence tables. Direct article and PDF access failed; the first public preprint date was not extracted.",2026-10-04
2506.14250,sharma2025adaptive,Adaptive Graph Shrinking for Quantum Optimization of Constrained Combinatorial Problems,https://arxiv.org/abs/2506.14250,2025-06-17,Primary record v1 (status only),2025-06-17,Targeted decomposition screening; extension/decomposition-search.json,exclude_scope,Existing survey record retained; no new extension entry,"Retained in the original corpus; excluded only from the new or revised extension because no revision within the extension window was identified on the primary record. This was a publication-status and version check, without a full numerical reaudit.",2026-10-04
2601.14024,lopezbanos2026performance,Performance enhancing of hybrid quantum-classical Benders approach for MILP optimization,https://arxiv.org/abs/2601.14024,2026-01-20,Primary record v3 (status only),2026-06-30,Targeted decomposition screening; extension/decomposition-search.json,exclude_scope,Existing survey record retained; no new extension entry,"Retained in the original corpus; excluded only from the new or revised extension because no revision within the extension window was identified. The latest primary version is dated 2026-06-30. This was a publication-status and version check, without a full numerical reaudit.",2026-10-04
2603.28933,perron2026iterative,Iterative Optimization with Partial Convergence Guarantees on Neutral Atom Quantum Computers,https://arxiv.org/abs/2603.28933,2026-03-30,Primary record v1 (status only),2026-03-30,Targeted decomposition screening; extension/decomposition-search.json,exclude_scope,Existing survey record retained; no new extension entry,"Retained in the original corpus; excluded only from the new or revised extension because no revision within the extension window was identified on the primary record. This was a publication-status and version check, without a full numerical reaudit.",2026-10-04
2610.03161,,Landscape-Dependent Performance of Photonic Quantum Solvers in QUBO Feature Selection for Financial Risk Detection,https://arxiv.org/abs/2610.03161,,arXiv:2610.03161v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Photonic feature-selection comparison is adjacent context; title/abstract checked, but no decomposition mechanism is identified and direct preparation/sampling attribution is not extracted. Announcement date not recovered from the recent listing. Date basis: boundary or prior submission announcement not verified. Not independently verified; submission 2026-10-02.",2026-10-12
2610.03360,,Rate-Optimal Quantum Discrete Simulation Optimization,https://arxiv.org/abs/2610.03360,,arXiv:2610.03360v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Oracle-based discrete simulation optimization; relevant optimization theory, but not a decomposition component or implementation benchmark; abstract screen only. Date basis: boundary or prior submission announcement not verified. Not independently verified; submission 2026-10-02.",2026-10-12
2610.03379,,Degree-conditioned anneal offsets reshape certified-optimum sampling for minimum vertex cover,https://arxiv.org/abs/2610.03379,,arXiv:2610.03379v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Controlled anneal-offset intervention changes diversity of certified optima; relevant hardware-control context, but not decomposition attribution. Abstract screen only; no new main evidence row. Date basis: boundary or prior submission announcement not verified. Not independently verified; submission 2026-10-02.",2026-10-12
2610.03788,,The Quantum Sphere: A Physically Realizable Optimization Benchmark with Provable Linear Convergence in White- and Black-Box Settings,https://arxiv.org/abs/2610.03788,2026-10-06,arXiv:2610.03788v1,2026-09-30,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,exclude_scope,Discovery log only,Benchmark optimizes a quantum-control landscape rather than using a quantum component to solve a classical mathematical program. Date basis: in window announcement.,2026-10-12
2610.03890,lauwerier2026quantum,Quantum-Assisted Optimization Guided by Machine-Learned Risk Maps for Aerial Surveillance Routing,https://arxiv.org/abs/2610.03890,2026-10-06,arXiv:2610.03890v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_evidence,E18; main evidence,E18: full-text read establishes fixed-candidate-pool selection controls and a distinction between projected QPU and measured classical time; no systematic quantum component superiority. Date basis: in window announcement.,2026-10-12
2610.03949,,Benchmarking Ansatze for Pauli Correlation Encoding in the Maximum Independent Set Problem,https://arxiv.org/abs/2610.03949,2026-10-06,arXiv:2610.03949v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Compressed PCE ansatz/decoding comparison is relevant context, but adds no independent matched-resource solver comparison beyond the manuscript’s existing compression caution; abstract screened. Date basis: in window announcement.",2026-10-12
2610.04068,,Interaction-Aware Embedding Optimization for Neutral-Atom Quantum Processors,https://arxiv.org/abs/2610.04068,2026-10-06,arXiv:2610.04068v1,2026-10-02,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Classical force-directed neutral-atom embedding method; relevant hardware-interface context, not a quantum optimization-component comparison. Abstract screened. Date basis: in window announcement.",2026-10-12
2610.05524,,Optimization Geometry of QAOA and Variational Quantum Algorithms,https://arxiv.org/abs/2610.05524,2026-10-06,arXiv:2610.05524v1,2026-10-04,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Classical optimizer comparison within VQA training, using function-evaluation-matched multistart BFGS; does not isolate a quantum contribution to solving the classical problem. Abstract screened. Date basis: in window announcement.",2026-10-12
2610.06000,,Metastability in Quantum Dynamics for Optimization,https://arxiv.org/abs/2610.06000,2026-10-06,arXiv:2610.06000v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Quantum Langevin dynamics and metastability in continuous potentials; theoretical mechanism outside the focused decomposition update. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.06448,,"A Practical Introduction to VQE: Methods, Challenges, and Applications in Physics and Chemistry",https://arxiv.org/abs/2610.06448,2026-10-06,arXiv:2610.06448v2,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,exclude_scope,Discovery log only,VQE tutorial emphasizes electronic structure and materials simulation rather than classical constrained/combinatorial optimization. Date basis: in window announcement.,2026-10-12
2610.06753,mazumder2026discovering,Discovering New Problems for Decoded Quantum Interferometry,https://arxiv.org/abs/2610.06753,2026-10-06,arXiv:2610.06753v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_context,Minimal contextual citation,"DQI screening rules and decoding conditions sharpen the boundary between quality guarantees and tested classical comparators. Mechanism/theory context, not a physical-hardware evidence row. Date basis: in window announcement.",2026-10-12
2610.06797,,From Quantum Tunneling to Classical Optimization through Instantons,https://arxiv.org/abs/2610.06797,2026-10-06,arXiv:2610.06797v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Classical path-integral stochastic gradient descent can inherit tunneling escape-rate scaling in continuous potentials; useful adjacent reassessment but no discrete-decomposition comparison. Abstract screened; does not rule out all tunneling-based quantum advantage. Date basis: in window announcement.,2026-10-12
2610.06815,,CV-QAOA: Efficient Low-Depth Quantum Optimization of Continuous Variables,https://arxiv.org/abs/2610.06815,2026-10-06,arXiv:2610.06815v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Continuous-variable QAOA query guarantees and dequantization on constructed continuous objectives; outside the discrete-decomposition evidence focus. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.07144,,Decoupling Spectral Gaps from Entanglement Complexity in Quantum Annealing,https://arxiv.org/abs/2610.07144,2026-10-07,arXiv:2610.07144v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Spectral-gap versus entanglement complexity theory supports hardware-context cautions; no decomposition attribution benchmark. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.09584,hadfield2026approximation,Quantum Approximation Complexity of Classical Optimization Problems,https://arxiv.org/abs/2610.09584,2026-10-08,arXiv:2610.09584v1,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_context,Minimal contextual citation,"Formal classical-output approximation guarantees require feasibility, score, success and full algorithmic cost. Definitional/theoretical context; no empirical row. Date basis: in window announcement.",2026-10-12
2610.09798,,Quantum Optimization of the Color-of-Money Problem on IBM Quantum Hardware: A Proof-of-Concept Study,https://arxiv.org/abs/2610.09798,2026-10-08,arXiv:2610.09798v2,2026-10-08,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Small MILP-to-PCE hardware demonstration reproduces an exact classical solution; no decomposition or comparable-resource advantage. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.10254,,Benchmarking Modular Optimization Strategies for Parameterized Quantum Circuits,https://arxiv.org/abs/2610.10254,2026-10-08,arXiv:2610.10254v1,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Modular classical direction/update training controls are relevant methodology, but the paper’s quantum circuit is the object being trained rather than a swapped component solving a fixed classical mathematical program. Abstract and selected full-text headings/setup checked. Date basis: in window announcement.",2026-10-12
2610.10351,,Measurement-Efficient Differentiable Quantum Architecture Search for Combinatorial Optimization,https://arxiv.org/abs/2610.10351,2026-10-08,arXiv:2610.10351v1,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,DQAS gradient-measurement reduction changes resource demand within circuit search; no decomposition or system-level comparative evidence. Abstract and selected full-text setup checked. Date basis: in window announcement.,2026-10-12
2610.10542,,Omnisolver: An extensible interface to Ising spin-glass and QUBO solvers: adding a distributed GPU brute-force plugin,https://arxiv.org/abs/2610.10542,2026-10-09,arXiv:2610.10542v1,2026-06-01,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Omnisolver GPU plugin is relevant software context; primary record says June 1 submission despite October arXiv identifier/listing. Public-release provenance is ambiguous and no new benchmark claim is extracted. Date basis: in window announcement.,2026-10-12
2610.10772,liaqat2026scaling,Scaling Quantum Optimization to the Thousand-Qubit Scale with Distributed Quantum Sampling,https://arxiv.org/abs/2610.10772,2026-10-09,arXiv:2610.10772v1,2026-10-07,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_evidence,E17; main evidence,"E17: partitioned QAOA/SA/random fixed-wrapper controls with physical IBM execution, repair and packing ablations; no matched-cost/system advantage. Date basis: in window announcement.",2026-10-12
2610.11262,,Gap Sensitivity and Bottleneck Migration in Sparse Constraint-Preserving Quantum Annealing,https://arxiv.org/abs/2610.11262,2026-10-09,arXiv:2610.11262v1,2026-10-08,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Constraint-preserving driver adaptation uses gap sensitivity and finite-size oracle information; no quantum-versus-classical solver comparison. Abstract and methods/limitations inspected. Date basis: in window announcement.,2026-10-12
2610.11710,,Parameter-Dependent Noise Resilience in the Quantum Approximate Optimization Algorithm,https://arxiv.org/abs/2610.11710,2026-10-09,arXiv:2610.11710v1,2026-10-08,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Parameter-dependent QAOA noise bounds and training modifications; useful quantum-method context but not decomposition or attribution evidence. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.11759,lau2026beyond,Beyond QAOA: A Review of AI and Quantum Computing for Adaptive Combinatorial Optimization,https://arxiv.org/abs/2610.11759,2026-10-09,arXiv:2610.11759v2,2026-10-09,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,include_context,Minimal contextual citation,New review of AI-controlled optimization workflows provides related-survey context and independently distinguishes system and quantum-component claims. Its corpus counts are not pooled with this survey. Date basis: in window announcement.,2026-10-12
2610.13283,,Circuit Design Problems in Binary Polynomial Quantum Optimization,https://arxiv.org/abs/2610.13283,2026-10-12,arXiv:2610.13283v1,2026-10-09,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Classical MIP/heuristic circuit synthesis for higher-order binary objectives; quantum compilation rather than a hybrid optimization evidence comparison. Abstract screened. Date basis: in window announcement.,2026-10-12
2609.29856,,A Block Decomposed QUBO Workflow for Chromosome-Y Phylogeny Reconstruction,https://arxiv.org/abs/2609.29856,,arXiv:2609.29856v1,2026-09-24,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,September 24 v1 only; no in-window revision or publication found on the primary record. Relevant QUBO decomposition lead remains outside this bounded extension. Date basis: no in window event verified. Not independently verified; submission 2026-09-24.,2026-10-12
2608.04159,,A Distributed Quantum Approximate Optimization Algorithm For Unit Commitment,https://arxiv.org/abs/2608.04159,,arXiv:2608.04159v1,2026-08-04,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"August 4 v1 only; no in-window revision/publication on the inspected record. Relevant distributed QAOA/ADMM mechanism is an older lead, not a new October release. Date basis: no in window event verified. Not independently verified; submission 2026-08-04.",2026-10-12
2603.14744,,Towards Exponential Quantum Improvements in Solving Cardinality-Constrained Binary Optimization,https://arxiv.org/abs/2603.14744,,arXiv:2603.14744v1,2026-03-16,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,March 16 v1 only; no in-window revision/publication on inspected record. Older quantum ADMM/cardinality theory lead. Date basis: no in window event verified. Not independently verified; submission 2026-03-16.,2026-10-12
2610.13621,,Encoding Matters: A Qubit-Efficient Reformulation for Quantum Resilient Routing,https://arxiv.org/abs/2610.13621,2026-10-12,arXiv:2610.13621v1,2026-10-09,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"Main text inspected. Redundant classical-presolve example under the page budget; optimum-aware parameter training, different circuit depths and a published baseline limit attribution. No quantum component swap. The full author surname is Dalla Torre. Date basis: in window announcement.",2026-10-12
2610.07252,,Resource-Aware Grover Search for Minimum Vertex Cover,https://arxiv.org/abs/2610.07252,2026-10-07,arXiv:2610.07252v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Grover oracle-resource accounting for minimum vertex cover; not a hybrid decomposition benchmark. Abstract screened. Date basis: in window announcement.,2026-10-12
2610.05128,,"Training Variational Quantum Algorithms Is NP-Hard, Even Locally",https://arxiv.org/abs/2610.05128,2026-10-06,arXiv:2610.05128v1,2026-10-04,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,"VQA-training NP-hardness addresses the classical parameter-selection layer already qualified in the manuscript; context-only abstract screen, not an empirical optimization result. Date basis: in window announcement.",2026-10-12
2610.06638,,Hybrid Classical-Quantum Solutions to Accelerate the Adoption of Quantum Computing,https://arxiv.org/abs/2610.06638,,arXiv:2610.06638v1,2026-10-05,Public arXiv October/recent listing plus date-filtered topic searches; bibliography follow-up for older ADMM leads; discovery.json,screen_only,Discovery log only,Broad hybrid software-engineering review; no specific new decomposition implementation or controlled result extracted. Abstract screened. Date basis: in window version submission and observed public record. Not independently verified; submission 2026-10-05.,2026-10-12
doi:10.1007/s10791-026-10589-w,,A convex-Feynman hybrid optimization paradigm for energy-efficient scheduling in large-scale multi-tier cloud data centers,https://link.springer.com/article/10.1007/s10791-026-10589-w,2026-10-09,Publisher version of record,2026-10-09,Publisher-targeted October quantum optimization query; discovery.json,exclude_scope,Discovery log only,"Despite quantum/Feynman terminology, Sections 7–9 specify classical Metropolis sampling, convex optimization/ADMM and conventional server experiments; no quantum processor or emulated quantum optimization component identified. Date basis: in window journal publication.",2026-10-12


==> anc/supplementary__software-catalog.json <==
{
  "schema_version": 1,
  "verified_date": "2026-10-09",
  "scope": "Purposive catalog of public implementations of optimization decomposition and reduction; not exhaustive and not a performance audit.",
  "inclusion": "A concrete public implementation of bounded subproblem optimization, reconstructable reduction, multilevel optimization, separable preprocessing, or a constrained outer/inner interface was located and inspected.",
  "verification": "Source and documentation inspection only; no package installations, executions, correctness validation, benchmark reproduction, or hardware experiments.",
  "entries": [
    {
      "id": "qbsolv",
      "name": "qbsolv",
      "family": "Conditioned block search",
      "kind": "Archived solver",
      "repo_url": "https://github.com/dwavesystems/qbsolv",
      "source_sha": "7b71f110ad9837d1aa4bd80efaaad692feda810f",
      "source_url": "https://github.com/dwavesystems/qbsolv/blob/7b71f110ad9837d1aa4bd80efaaad692feda810f/src/solver.cc",
      "mechanism": "Alternates bounded, incumbent-conditioned sub-QUBO optimization with tabu search. The default subsolver is classical; an annealer can be substituted.",
      "guarantee_limit": "Heuristic for coupled problems; exact subsolves alone do not certify the original optimum. Archived dependencies may require reconstruction.",
      "license": "Apache-2.0",
      "reference_keys": [
        "booth2017partitioning"
      ],
      "disposition": "included",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "dwave-hybrid",
      "name": "dwave-hybrid",
      "family": "Block-search orchestration",
      "kind": "Python framework",
      "repo_url": "https://github.com/dwavesystems/dwave-hybrid",
      "source_sha": "ec17a700b0250123da9909ec82db4ecb2516993d",
      "source_url": "https://github.com/dwavesystems/dwave-hybrid/blob/ec17a700b0250123da9909ec82db4ecb2516993d/hybrid/decomposers.py",
      "mechanism": "Composable decomposers, samplers and composers implement energy-impact, graph-traversal and random neighborhoods, conditioned subproblems, and parallel solver portfolios.",
      "guarantee_limit": "A workflow framework, not a global certificate. Kerberos and LatticeLNLS workflows for geometrically structured interaction graphs are templates within this package, not independent software entries.",
      "license": "Apache-2.0",
      "reference_keys": [
        "dwave_hybrid_framework_docs"
      ],
      "disposition": "included",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "source_urls": [
        "https://github.com/dwavesystems/dwave-hybrid/blob/ec17a700b0250123da9909ec82db4ecb2516993d/hybrid/reference/lattice_lnls.py"
      ]
    },
    {
      "id": "qsplit",
      "name": "QSplit",
      "family": "Split-solve-aggregate orchestration",
      "kind": "Workflow framework",
      "repo_url": "https://github.com/alpha-unito/QSplit",
      "source_sha": "279aff6e1b1a499c36120cd0dbd3e85e57f83080",
      "source_url": "https://github.com/alpha-unito/QSplit/blob/279aff6e1b1a499c36120cd0dbd3e85e57f83080/cpp/splitting.cpp",
      "mechanism": "Matrix, interaction-neighborhood, graph-partition and macrovariable splitting feed distributed solves and voting, with optional conditioned, mean-field or soft-consensus refinement.",
      "guarantee_limit": "Aggregation and compression are heuristic. Matrix-tile dimensions need not equal logical variable counts; reconstruction must be evaluated on the original QUBO.",
      "license": "MIT",
      "reference_keys": [
        "bifulco2027qsplit",
        "qsplit_software"
      ],
      "disposition": "included",
      "notes": [
        "Current source is newer than the snapshot in QUBO.jl issue73. The aggregation called belief propagation is weighted voting, not iterative message passing."
      ],
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "pasqal-qubo",
      "name": "Pasqal QUBO Solver",
      "family": "Device-layout decomposition",
      "kind": "Python solver package",
      "repo_url": "https://github.com/pasqal-io/qubo-solver",
      "source_sha": "5211de10a7f2db2e3f8b3d2349d62385b9d94566",
      "source_url": "https://github.com/pasqal-io/qubo-solver/blob/5211de10a7f2db2e3f8b3d2349d62385b9d94566/qubosolver/solver.py",
      "mechanism": "DecomposeQuboSolver builds device-layout-compatible subproblems and delegates remaining variables to a classical solver.",
      "guarantee_limit": "The inspected decomposition rejects negative off-diagonal coefficients. Layout-compatible local solutions do not supply a general global certificate.",
      "license": "Pasqal MIT-derived agreement; its patent grant is limited to internal research or academic use",
      "reference_keys": [
        "pasqal_qubo_decomposition_docs"
      ],
      "disposition": "included",
      "license_display": "Pasqal MIT-derived agreement (research-limited patent grant)",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "qubodecomposition",
      "name": "QUBODecomposition.jl",
      "family": "Components and conditioned sweeps",
      "kind": "Julia package",
      "repo_url": "https://github.com/JuliaQUBO/QUBODecomposition.jl",
      "source_sha": "c760d09594adf2dcfc6884523e908d8076af6b4c",
      "source_url": "https://github.com/JuliaQUBO/QUBODecomposition.jl/blob/c760d09594adf2dcfc6884523e908d8076af6b4c/src/serial.jl",
      "mechanism": "Solves fitting connected components and otherwise performs bounded conditioned neighborhood sweeps through optimizer interfaces, with full-model objective checks and budgets.",
      "guarantee_limit": "Component-wise exactness requires exact child solves; coupled sweeps remain heuristic. The manuscript author contributes to this package.",
      "license": "MPL-2.0",
      "reference_keys": [
        "qubodecomposition_software"
      ],
      "disposition": "included",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "release_status": {
        "checked_on": "2026-10-12",
        "version": "0.1.0",
        "status": "registered in Julia General and released",
        "release_url": "https://github.com/JuliaQUBO/QUBODecomposition.jl/releases/tag/v0.1.0",
        "released_at": "2026-10-12T13:26:05Z",
        "release_commit": "caeaa8aecbce518c01d530acbbb720da6c3b6378",
        "registry_commit": "7bfb59a2823e2016b80d0fe332cafd9fa65a5c0b",
        "registered_at": "2026-10-12T13:23:18Z",
        "git_tree_sha1": "b22b49894ae0021c2348c4ebd4605638298d5447",
        "registry_url": "https://github.com/JuliaRegistries/General/blob/7bfb59a2823e2016b80d0fe332cafd9fa65a5c0b/Q/QUBODecomposition/Versions.toml",
        "verification": "Release commit tree equals the registered tree. This status check does not extend the October 9 implementation inspection."
      }
    },
    {
      "id": "hadof",
      "name": "HADOF",
      "family": "Marginal-conditioned block sampling",
      "kind": "Public research prototype",
      "repo_url": "https://github.com/Namasi-PhD/HADOF",
      "source_sha": "ced7ee409ee0571362cf7628928765ab1fe26b94",
      "source_url": "https://github.com/Namasi-PhD/HADOF/blob/ced7ee409ee0571362cf7628928765ab1fe26b94/HADOF/sequentialHADOF.py",
      "source_urls": [
        "https://github.com/Namasi-PhD/HADOF/blob/ced7ee409ee0571362cf7628928765ab1fe26b94/HADOF/parallelHADOF.py",
        "https://github.com/Namasi-PhD/HADOF/blob/ced7ee409ee0571362cf7628928765ab1fe26b94/HADOFrun.py"
      ],
      "mechanism": "Iteratively forms sub-QUBOs using sampled marginal means for external variables, updates those means with sampling subsolvers, and combines final block samples. Sequential and parallel implementations support annealing and variational/circuit backends.",
      "guarantee_limit": "Mean-field boundary substitution and final sample aggregation are heuristic; they do not certify the original QUBO optimum or preserve its full joint distribution.",
      "license": "No license file in complete pinned tree; repository metadata license is null",
      "reference_keys": [
        "Sankar2025HADOF",
        "Sankar2026ParallelHADOF"
      ],
      "disposition": "included",
      "notes": "newmodel adds external-variable weighted interactions to local linear terms; seqloop uses means of returned samples. Do not describe this as exact fixed-incumbent conditioning. Original workshop proceedings verified at CEUR volume 4153, paper 9 (workshop 2025; volume posted January 2026). Later parallel paper remains arXiv:2604.27836; its arXiv metadata says submitted to QCE. No runtime tests performed.",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "license_display": "No project license identified"
    },
    {
      "id": "dqaoa-ornl",
      "name": "DQAOA (ORNL research implementation)",
      "family": "Overlapping sub-QUBO proposals and global acceptance",
      "kind": "Public research prototype",
      "repo_url": "https://github.com/Seongmin-Kim-ornl/DQAOA",
      "source_sha": "9ed1842760fee1f20e2e25c8eabd97c841a51233",
      "source_url": "https://github.com/Seongmin-Kim-ornl/DQAOA/blob/9ed1842760fee1f20e2e25c8eabd97c841a51233/DQAOA/DQAOA.py",
      "source_urls": [
        "https://github.com/Seongmin-Kim-ornl/DQAOA/blob/9ed1842760fee1f20e2e25c8eabd97c841a51233/DQAOA/solve_QUBO.py"
      ],
      "mechanism": "Solves overlapping then randomly selected principal sub-QUBOs with QAOA, distributes subsolves with MPI, and incorporates proposed bits only when the full QUBO objective improves; a single-core variant is also provided.",
      "guarantee_limit": "Principal submatrices omit fixed-exterior linear contributions; global objective checks safeguard accepted bits, but neither heuristic proposals nor MPI parallelism establish optimality or quantum advantage.",
      "license": "No license file in complete pinned tree; repository metadata license is null",
      "reference_keys": [
        "Kim2026DistributedQAOA"
      ],
      "disposition": "included",
      "notes": "The journal code-availability statement links this exact repository. Source lines 104-110 construct a selected principal submatrix without incumbent conditioning; lines 135-148 consider one proposed bit at a time against x@Q@x. Avoid claiming exact conditional block descent. Published in npj Quantum Information 12,147 (2026), DOI 10.1038/s41534-026-01283-2. No runtime tests performed.",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "license_display": "No project license identified"
    },
    {
      "id": "qaoa-in-qaoa",
      "name": "QAOA-in-QAOA (QAOA squared)",
      "family": "Hierarchical graph partition and orientation merging",
      "kind": "Public research implementation",
      "repo_url": "https://github.com/ZeddTheGoat/QAOA_in_QAQA",
      "source_sha": "7704cfd2c2cbfac58a11fbf4f8beebb1efb9c04c",
      "source_url": "https://github.com/ZeddTheGoat/QAOA_in_QAQA/blob/7704cfd2c2cbfac58a11fbf4f8beebb1efb9c04c/QAOA_square.py",
      "source_urls": [
        "https://github.com/ZeddTheGoat/QAOA_in_QAQA/blob/7704cfd2c2cbfac58a11fbf4f8beebb1efb9c04c/utilities.py"
      ],
      "mechanism": "Partitions a weighted MaxCut graph, solves each small subgraph, then constructs a coarser graph whose binary variables choose whether to flip entire subgraph assignments. Repeats this contraction until the remaining graph fits the subsolver.",
      "guarantee_limit": "Merging exploits MaxCut complement symmetry and optimizes over retained subgraph assignments; it is not unrestricted exact QUBO decomposition. Paper approximation guarantees require their stated assumptions.",
      "license": "Apache-2.0",
      "reference_keys": [
        "Zhou2023QAOAinQAOA"
      ],
      "disposition": "included",
      "notes": "Original paper implementation, not a fork. qaoa_square currently invokes random partition; utilities exposes random and modularity policies. Coarse edge weights are w_neg-w_pos, with objective constant retained. Same algorithmic family as the NVIDIA educational example and Neural QAOA squared; do not count all three as independent decomposition principles.",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "neural-qaoa-squared",
      "name": "Neural QAOA squared",
      "family": "Learned graph partition and parameter initialization",
      "kind": "Research code and model weights",
      "repo_url": "https://github.com/0SliverBullet/Neural-QAOA-Squared",
      "source_sha": "fcbc0ab3adca5afc35d83d6f363dadc1512cfbea",
      "source_url": "https://github.com/0SliverBullet/Neural-QAOA-Squared/blob/fcbc0ab3adca5afc35d83d6f363dadc1512cfbea/src/models/generator.py",
      "source_urls": [
        "https://github.com/0SliverBullet/Neural-QAOA-Squared/blob/fcbc0ab3adca5afc35d83d6f363dadc1512cfbea/competitors/QAOA-in-QAOA/utilities.py",
        "https://github.com/0SliverBullet/Neural-QAOA-Squared/blob/fcbc0ab3adca5afc35d83d6f363dadc1512cfbea/src/models/generator.py",
        "https://github.com/0SliverBullet/Neural-QAOA-Squared/blob/fcbc0ab3adca5afc35d83d6f363dadc1512cfbea/competitors/QAOA-in-QAOA/QAOA_in_QAOA.py"
      ],
      "mechanism": "Extends QAOA-in-QAOA with a learned, capacity-constrained graph partition and joint QAOA parameter initialization, followed by subgraph solution and hierarchical orientation merging. Includes classical partition policies, training code, evaluation drivers, and pretrained weights.",
      "guarantee_limit": "A learned heuristic: training, inference, and subsolver costs belong in comparisons. Its evaluated instance results do not establish general superiority or quantum advantage.",
      "license": "MIT",
      "reference_keys": [
        "Zheng2026NeuralQAOA"
      ],
      "disposition": "included",
      "notes": "Distinct learned selection policy justifies inclusion alongside original QAOA squared. Primary PMLR proceedings confirm ICML 2026, volume 306, pages 163739-163766, and link this repository. A v1.0 release exists (2026-05-10); the pinned source inspected is a later head. graph_partition supports JointGenerator+Critic; capacity enforcement is in generator.py, line 44 onward. No runtime or training executed.",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "cuda-q-academic-dcqaoa",
      "name": "CUDA-Q academic divide-and-conquer QAOA",
      "family": "Graph partition and orientation merging",
      "kind": "Executable educational example",
      "repo_url": "https://github.com/NVIDIA/cuda-q-academic",
      "source_sha": "847ec2de0aa81bbe2a0d9d8be5a2d11928fabc4f",
      "source_url": "https://github.com/NVIDIA/cuda-q-academic/blob/847ec2de0aa81bbe2a0d9d8be5a2d11928fabc4f/qaoa-for-max-cut/qaoa-divide-and-conquer.py",
      "mechanism": "Recursively partitions MaxCut graphs, solves subgraphs with CUDA-Q QAOA, and solves a merger Hamiltonian that chooses whole-subgraph color flips; MPI distributes initial subgraph workloads across workers.",
      "guarantee_limit": "Teaching implementation with heuristic subsolves and aggregation; it is not a generic packaged QUBO decomposer, nor does distribution certify solution quality.",
      "license": "Inspected source SPDX: Apache-2.0 AND CC-BY-NC-4.0; repository root LICENSE is CC-BY-NC-4.0",
      "reference_keys": [
        "NVIDIA2026DCQAOA"
      ],
      "disposition": "included",
      "notes": "Source evidence confirms graph partition plus merging, although documentation loosely calls the tutorial circuit cutting. Do not repeat that imprecise category. The main script addresses unweighted MaxCut; a separate course assessment covers weighted MaxCut. Same decomposition family as QAOA squared; useful separately as executable teaching software. No runtime tests performed.",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "license_display": "Apache-2.0 AND CC-BY-NC-4.0 (source header)"
    },
    {
      "id": "ml-qls",
      "name": "ML-QLS (ml_qls)",
      "family": "multilevel graph decomposition",
      "kind": "research implementation",
      "repo_url": "https://github.com/rsln-s/ml_qls",
      "source_sha": "bc376276ba684460aeccaa371b4fc38003139e34",
      "mechanism": "Coarsens graph-partitioning and community-detection instances, solves a coarse model, projects the solution, and refines bounded local Ising subproblems through classical, annealing, or QAOA interfaces.",
      "guarantee_limit": "Multilevel heuristic; local solves do not certify the original optimum. Historical dependencies require environment reconstruction.",
      "license": "No project-level license identified; bundled KaHIP has separate licensing.",
      "reference_keys": [
        "ushijima2021multilevel"
      ],
      "disposition": "included",
      "notes": "README explicitly identifies Ushijima-Mwesigwa et al. paper. ml_gp.py lines351–369 dispatch qbsolv/dwave/qaoa/pyomo; lines589–623 project solutions. README recommends Python3.6 and legacy ibmqxbackend. Do not call maintained production package.",
      "source_urls": [
        "https://github.com/rsln-s/ml_qls/blob/bc376276ba684460aeccaa371b4fc38003139e34/multilevel/GP/ml_gp.py",
        "https://github.com/rsln-s/ml_qls/blob/bc376276ba684460aeccaa371b4fc38003139e34/qcommunity/qcommunity/modularity/minimize_ising_model.py",
        "https://github.com/rsln-s/ml_qls/blob/bc376276ba684460aeccaa371b4fc38003139e34/README.md"
      ],
      "source_url": "https://github.com/rsln-s/ml_qls/blob/bc376276ba684460aeccaa371b4fc38003139e34/multilevel/GP/ml_gp.py",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "verified_date": "2026-10-09",
      "license_display": "No project license identified"
    },
    {
      "id": "mlqaoa",
      "name": "MLQAOA",
      "family": "multilevel graph decomposition",
      "kind": "Research code and notebooks",
      "repo_url": "https://github.com/bachbao/MLQAOA",
      "source_sha": "41ba8b8b31185e620254293db9ec9fb3da79b280",
      "mechanism": "Coarsens Max-Cut graphs, solves the coarse problem, projects assignments, and refines small subproblems; graph representations select transferred QAOA parameters from stored reference instances.",
      "guarantee_limit": "Heuristic Max-Cut workflow; spectral similarity and approximate local solves provide no global certificate. Code uses legacy simulator calls.",
      "license": "No license file identified.",
      "reference_keys": [
        "bach2024mlqaoa"
      ],
      "disposition": "included",
      "notes": "Paper arXiv2404.14399v3 links this repo and DOI10.1109/QCE60285.2024.00072. maxcut.py lines68–127 performs coarsen/solve/project/refine; refinement.py lines160–220 transfers parameters; lines297–337 accepts candidate update according to calculated objective. Treat QIRO copy as internal component, not a separate catalog entry.",
      "source_urls": [
        "https://github.com/bachbao/MLQAOA/blob/41ba8b8b31185e620254293db9ec9fb3da79b280/maxcut.py",
        "https://github.com/bachbao/MLQAOA/blob/41ba8b8b31185e620254293db9ec9fb3da79b280/coarsening.py",
        "https://github.com/bachbao/MLQAOA/blob/41ba8b8b31185e620254293db9ec9fb3da79b280/refinement.py",
        "https://github.com/bachbao/MLQAOA/blob/41ba8b8b31185e620254293db9ec9fb3da79b280/README.md"
      ],
      "source_url": "https://github.com/bachbao/MLQAOA/blob/41ba8b8b31185e620254293db9ec9fb3da79b280/maxcut.py",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "verified_date": "2026-10-09",
      "license_display": "No project license identified"
    },
    {
      "id": "openqaoa",
      "name": "OpenQAOA",
      "family": "Recursive correlation reduction",
      "kind": "Released Python SDK",
      "repo_url": "https://github.com/entropicalabs/openqaoa",
      "source_sha": "c6e7dd759392fcca180bab9bd29c5f5e7dab3662",
      "source_url": "https://github.com/entropicalabs/openqaoa/blob/c6e7dd759392fcca180bab9bd29c5f5e7dab3662/src/openqaoa-core/openqaoa/algorithms/rqaoa/rqaoa_workflow.py",
      "implementation_path": "src/openqaoa-core/openqaoa/algorithms/rqaoa/rqaoa_workflow.py",
      "mechanism": "RQAOA ranks one- and two-spin expectation values, fixes spins or pair relations, rewrites the Ising problem, solves a small residual classically, and reconstructs complete solutions. Custom schedules and adaptive multi-elimination are implemented.",
      "guarantee_limit": "Correlation fixing is heuristic; exact solution of the residual does not certify the original optimum. Sampling accuracy and reduction choices matter.",
      "license": "MIT",
      "reference_keys": [
        "sharma2022openqaoa",
        "bravyi2020obstacles"
      ],
      "disposition": "included",
      "notes": [
        "Actual optimize loop, spin_mapping/redefine_problem, elimination_tracker and final_solution inspected at workflow lines 340–510 and rqaoa_utils.py.",
        "The result records elimination rules, schedule, intermediate problems and correlations, providing a concrete precedent for auditable reductions.",
        "Latest main commit in metadata: 2024-07-10; latest GitHub release v0.2.6 dated 2024-07-10. Describe as released SDK, not actively maintained unless separate evidence supports that.",
        "README calls the package OpenBeta and lists Python 3.8–3.10 setup; current dependency compatibility was not tested."
      ],
      "docs_url": "https://openqaoa.entropicalabs.com/workflows/recursive-qaoa/",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "qiro_reference",
      "name": "QIRO reference implementation",
      "family": "Problem-specific recursive reduction",
      "kind": "Public research prototype",
      "repo_url": "https://github.com/jernejrudifinzgar/qiro",
      "source_sha": "8fc8e9564c8694a1e21583617ed424ec4ff7bf4d",
      "source_url": "https://github.com/jernejrudifinzgar/qiro/blob/8fc8e9564c8694a1e21583617ed424ec4ff7bf4d/QIRO_MIS.py",
      "implementation_path": "QIRO_MIS.py",
      "mechanism": "Quantum correlations guide problem-specific MIS and MAX-2-SAT simplification. The MIS implementation solves small disconnected components by enumeration; the MAX-2-SAT implementation offers backtracking. A separate RQAOA implementation handles quadratic Hamiltonians.",
      "guarantee_limit": "Correlation-based choices can remove an optimum. Feasibility-preserving rules and local enumeration do not provide a global optimality certificate; optional backtracking is bounded heuristic search.",
      "license": "No license file found; repository API license is null",
      "reference_keys": [
        "finzgar2024qiro"
      ],
      "disposition": "included",
      "notes": [
        "QIRO_MIS.py execute sorts correlations, dispatches one-/two-point rules, prunes small components and reconstructs assignments. QIRO_M2S.py:506–579 implements optional backtracking. misc/RQAOA.py supplies the generic quadratic baseline.",
        "Complete Git tree response was not truncated. No path containing license, copying or notice was present; do not call this uniformly licensed open-source software or recommend copying code without checking permission.",
        "README includes QuEra Aquila/AWS Braket research code, but this inventory inspected the algorithm implementations rather than executing hardware integrations.",
        "Main source commit dated 2024-09-24. Research reproducibility code, not claimed production optimizer."
      ],
      "docs_url": "https://journals.aps.org/prxquantum/abstract/10.1103/PRXQuantum.5.020327",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "license_display": "No project license identified"
    },
    {
      "id": "qrisp_qiro",
      "name": "Qrisp QIRO",
      "family": "Problem-specific recursive reduction",
      "kind": "Python framework module",
      "repo_url": "https://github.com/eclipse-qrisp/Qrisp",
      "source_sha": "30a266c461a195375bbf8cb1e12aa7ea53256261",
      "source_url": "https://github.com/eclipse-qrisp/Qrisp/blob/30a266c461a195375bbf8cb1e12aa7ea53256261/src/qrisp/algorithms/qiro/qiro_problem.py",
      "implementation_path": "src/qrisp/algorithms/qiro/qiro_problem.py",
      "mechanism": "QIROProblem alternates QAOA sampling with user-supplied replacement routines and rebuilds cost operators, mixers and initialization. Supplied routines cover MIS, clique and MaxSAT; set packing is transformed to an MIS graph.",
      "guarantee_limit": "Heuristic, problem-specific reductions require separate validation. The inspected workflow keeps the original register length, so logical simplification does not itself establish reduced hardware width.",
      "license": "EPL-2.0; source headers specify EPL-2.0 OR GPL-2.0 WITH Classpath-exception-2.0 subject to secondary-license conditions",
      "reference_keys": [
        "qrisp2026qiro",
        "finzgar2024qiro"
      ],
      "disposition": "included",
      "notes": [
        "run_qiro in qiro_problem.py:147–199 loops replacement_routine and rebuilds operators, but uses QuantumVariable(len(qarg)) in every iteration.",
        "Actual source files inspected: qiroMaxIndepSet.py, qiroMaxSat.py and qiroMaxSetPack.py. Complete tree also contains qiroMaxClique.py and QIRO tests.",
        "QIRO is an algorithm module of a broader framework, not a separate generic QUBO decomposition package.",
        "Qrisp latest main source SHA dated 2026-10-08; not identical to release 0.9. Catalog source pin is the inspected main commit."
      ],
      "docs_url": "https://qrisp.eu/reference/Algorithms/qiro/QIROImplementations.html",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "license_display": "EPL-2.0; conditional secondary GPL license"
    },
    {
      "id": "qredumis",
      "name": "qReduMIS",
      "family": "Kernelization with sample-informed fixing",
      "kind": "Python research package",
      "repo_url": "https://github.com/jpmorganchase/qReduMIS",
      "source_sha": "43feb7502ca4c90e10bde24e077c1d54427f8fef",
      "source_url": "https://github.com/jpmorganchase/qReduMIS/blob/43feb7502ca4c90e10bde24e077c1d54427f8fef/qReduMIS_package/qReduMIS/mis_solver.py",
      "implementation_path": "qReduMIS_package/qReduMIS/mis_solver.py",
      "mechanism": "Alternates exposed-clique MIS reductions with decisions inferred from sampled independent sets. Inset/outset strategies select likely included/excluded vertices, maintain an incumbent, and restart classical reduction on the remaining graph.",
      "guarantee_limit": "Sample-guided fixing is heuristic despite exact classical rules. The inspected solver accepts atom-position MIS instances and implements Rydberg backends, not generic QUBO or weighted MIS.",
      "license": "Apache-2.0",
      "reference_keys": [
        "schuetz2026qredumis"
      ],
      "disposition": "included",
      "notes": [
        "mis_solver.py orchestrates reduction, measured incumbent update, selected-in/out sets, recursion and an iteration cap.",
        "solver/classical_reducer/reducer.py implements exposed-clique reduction. quantum_informer/quantum_selection.py implements get_inset/get_outset and quantum_select.",
        "Repository README identifies Braket LocalSimulator and QuEra Aquila implementations; the complete tree contains only Rydberg backend subclasses. Paper discusses a broader extensible framework, which must not be conflated with implemented hardware support.",
        "Repository has no GitHub releases (successful releases query returned []). Pinned main commit dated 2025-06-23; repository pushed_at 2026-09-30 refers to other repository activity and is not a newer inspected main commit.",
        "The software README still cites arXiv:2503.12551, but the manuscript already has its published Physical Review Research 8, 033296 (2026) citation DOI 10.1103/nh3b-1wv5."
      ],
      "docs_url": "https://journals.aps.org/prresearch/abstract/10.1103/nh3b-1wv5",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "dasqa",
      "name": "DASQA (DBK/DBR)",
      "family": "recursive graph branching and reduction",
      "kind": "research implementation",
      "repo_url": "https://github.com/lanl/Decomposition-Algorithms-for-Scalable-Quantum-Annealing",
      "source_sha": "78f010906a6234a2e23a4da0015429162680a0b6",
      "mechanism": "Branches maximum-clique and minimum-vertex-cover graphs, applies problem-specific reductions and bounds, and delegates size-limited leaves to a user-supplied solver before reconstructing a solution.",
      "guarantee_limit": "Exactness is conditional on exact leaf solves and valid pruning; substituting a heuristic annealer does not supply an optimality certificate.",
      "license": "No license file identified.",
      "reference_keys": [
        "pelofske2019maxclique",
        "pelofske2019vertexcover",
        "pelofske2021decomposition"
      ],
      "disposition": "included",
      "notes": "README identifies acronym and algorithms, links2019papers; DBK.py121, DBR.py184 explicitly accept solver_function that can be approximate or exact. Validation scripts use exact classical solvers. Public code only, not claimed open-source licensed.",
      "source_urls": [
        "https://github.com/lanl/Decomposition-Algorithms-for-Scalable-Quantum-Annealing/blob/78f010906a6234a2e23a4da0015429162680a0b6/DBK.py",
        "https://github.com/lanl/Decomposition-Algorithms-for-Scalable-Quantum-Annealing/blob/78f010906a6234a2e23a4da0015429162680a0b6/DBR.py",
        "https://github.com/lanl/Decomposition-Algorithms-for-Scalable-Quantum-Annealing/blob/78f010906a6234a2e23a4da0015429162680a0b6/validate_DBK.py",
        "https://github.com/lanl/Decomposition-Algorithms-for-Scalable-Quantum-Annealing/blob/78f010906a6234a2e23a4da0015429162680a0b6/validate_DBR.py",
        "https://github.com/lanl/Decomposition-Algorithms-for-Scalable-Quantum-Annealing/blob/78f010906a6234a2e23a4da0015429162680a0b6/README.md"
      ],
      "source_url": "https://github.com/lanl/Decomposition-Algorithms-for-Scalable-Quantum-Annealing/blob/78f010906a6234a2e23a4da0015429162680a0b6/DBK.py",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "verified_date": "2026-10-09",
      "license_display": "No project license identified"
    },
    {
      "id": "dwave-preprocessing",
      "name": "dwave-preprocessing",
      "family": "Persistency and separable components",
      "kind": "Python/C++ utility package",
      "repo_url": "https://github.com/dwavesystems/dwave-preprocessing",
      "source_sha": "5e653e1624ce2f1b5ad9d2508abd25a4c3ca8b08",
      "source_url": "https://github.com/dwavesystems/dwave-preprocessing/blob/5e653e1624ce2f1b5ad9d2508abd25a4c3ca8b08/dwave/preprocessing/lower_bounds.py",
      "mechanism": "Roof duality computes a lower bound and persistent assignments; fixing composites reduce and restore variables, while a component composite dispatches disconnected BQM components to child samplers.",
      "guarantee_limit": "Strong persistencies hold in every optimum; weak choices preserve at least one. Global component optimality still requires exact child solves.",
      "license": "Apache-2.0",
      "reference_keys": [
        "dwave_preprocessing_docs"
      ],
      "disposition": "included",
      "source_urls": [
        "https://github.com/dwavesystems/dwave-preprocessing/blob/5e653e1624ce2f1b5ad9d2508abd25a4c3ca8b08/dwave/preprocessing/composites/connected_components.py"
      ],
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "qoolchain",
      "name": "Qoolchain",
      "family": "QUBO preprocessing and branching",
      "kind": "Python/C++ research toolchain",
      "repo_url": "https://github.com/ilRenato/Qoolchain",
      "source_sha": "537490c948bd3c952e9ff1a85b924ba8de9860b0",
      "source_url": "https://github.com/ilRenato/Qoolchain/blob/537490c948bd3c952e9ff1a85b924ba8de9860b0/Toolchain_implementation/PreprocessingToolchain.pyx",
      "mechanism": "Combines persistency, probing and implication-graph reductions with strongly connected components and Shannon branching; exposes residual models, variable maps, persistent assignments and a lower bound.",
      "guarantee_limit": "Inspected C++ interface accepts integer coefficients. Shannon branching can grow exponentially; preprocessing and a lower bound alone do not solve all residuals.",
      "license": "MIT",
      "reference_keys": [
        "orlandi2025qoolchain"
      ],
      "disposition": "included",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "qubolite",
      "name": "QUBOLite",
      "family": "Implication and persistency preprocessing",
      "kind": "Python utility package",
      "repo_url": "https://github.com/smuecke/qubolite",
      "source_sha": "cbe57e0bea68e9f751f8591e3ba0254030ac5965",
      "source_url": "https://github.com/smuecke/qubolite/blob/cbe57e0bea68e9f751f8591e3ba0254030ac5965/qubolite/preprocessing.py",
      "mechanism": "Implements QPRO+ implication/persistency rules and partial assignments that apply fixings to an upper-triangular QUBO, retain an objective offset, and expand residual solutions.",
      "guarantee_limit": "Reduction utility, not a hardware decomposition engine. Residual optimization remains necessary; coefficient-compression utilities are a separate transformation.",
      "license": "No project license identified",
      "reference_keys": [
        "mucke2025qubolite"
      ],
      "disposition": "included",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "qiskit-optimization",
      "name": "Qiskit Optimization",
      "family": "Mixed-binary ADMM and recursive reduction",
      "kind": "Python optimization library",
      "repo_url": "https://github.com/qiskit-community/qiskit-optimization",
      "source_sha": "65ce191a4c3ed48f203d8dd6eea476d0deea9e71",
      "source_url": "https://github.com/qiskit-community/qiskit-optimization/blob/65ce191a4c3ed48f203d8dd6eea476d0deea9e71/qiskit_optimization/algorithms/admm_optimizer.py",
      "mechanism": "ADMMOptimizer alternates binary QUBO and continuous solves. RecursiveMinimumEigenOptimizer separately eliminates correlation-selected variable relations and reconstructs solutions.",
      "guarantee_limit": "ADMM rejects binary-continuous objective coupling and requires compatible subsolvers; convergence is conditional. Correlation elimination is heuristic, not certified persistency.",
      "license": "Apache-2.0",
      "reference_keys": [
        "qiskit_optimization_docs",
        "gambella2020multiblock"
      ],
      "disposition": "included",
      "source_urls": [
        "https://github.com/qiskit-community/qiskit-optimization/blob/65ce191a4c3ed48f203d8dd6eea476d0deea9e71/qiskit_optimization/algorithms/recursive_minimum_eigen_optimizer.py"
      ],
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "hqc-bend",
      "name": "HQC-Bend (HQCMCBD)",
      "family": "Benders decomposition",
      "kind": "Python research solver",
      "repo_url": "https://github.com/djzts/HQCMCBD-API",
      "source_sha": "43e9d2951a16da67c769419d72b596c5c042a1a5",
      "mechanism": "Separates a binary master from continuous linear subproblems, generates one or multiple Benders cuts, and offers Gurobi, D-Wave CQM/BQM, OpenJij, and simulated-bifurcation master backends.",
      "guarantee_limit": "Heuristic master samples and finite encodings do not themselves certify MILP optimality; Gurobi and hardware access are external dependencies.",
      "license": "MIT",
      "reference_keys": [
        "zhao2025hqcbend"
      ],
      "disposition": "included",
      "notes": "README restricts continuous variables to nonnegative and requires Gurobi license. HQCMCBD.py418–460 constructs masters,460–483 dispatches solver. Paper metadata Crossref confirmed. Distinct master-solving interface from Logistiqs cut-selection.",
      "source_urls": [
        "https://github.com/djzts/HQCMCBD-API/blob/43e9d2951a16da67c769419d72b596c5c042a1a5/HQCMCBD.py",
        "https://github.com/djzts/HQCMCBD-API/blob/43e9d2951a16da67c769419d72b596c5c042a1a5/README.md",
        "https://github.com/djzts/HQCMCBD-API/blob/43e9d2951a16da67c769419d72b596c5c042a1a5/LICENSE"
      ],
      "source_url": "https://github.com/djzts/HQCMCBD-API/blob/43e9d2951a16da67c769419d72b596c5c042a1a5/HQCMCBD.py",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "verified_date": "2026-10-09"
    },
    {
      "id": "logistiqs",
      "name": "Logistiqs (hqc-mcms-benders)",
      "family": "Benders cut selection",
      "kind": "paper reproduction package",
      "repo_url": "https://github.com/camilledevalk/hqc-mcms-benders",
      "source_sha": "c4fb78901b1b5ffe97143ab10a046a8a3cff950c",
      "mechanism": "Keeps Benders master and dual subproblems classical while selecting candidate cuts through minimum-set-cover or maximum-coverage models solved by classical or QAOA backends.",
      "guarantee_limit": "Cut selection is a heuristic acceleration interface; MILP certificates depend on classical bounds and valid cuts. Some archived hardware data require paid services to regenerate.",
      "license": "No license file identified.",
      "reference_keys": [
        "devalk2026hybrid"
      ],
      "disposition": "included",
      "notes": "README explicitly a trimmed paper-reproduction snapshot with uv.lock and MPS-JuliQAOA/Qiskit/Fermioniq examples. BenderMILPSolver separates mp_solver,dsp_solver,cut_selection_solver at lines276–308; strategy selection lines462–465. Avoid portraying as general QUBO decomposer.",
      "source_urls": [
        "https://github.com/camilledevalk/hqc-mcms-benders/blob/c4fb78901b1b5ffe97143ab10a046a8a3cff950c/milp_engine/solvers/bender_milp_solver.py",
        "https://github.com/camilledevalk/hqc-mcms-benders/blob/c4fb78901b1b5ffe97143ab10a046a8a3cff950c/milp_engine/strategies/minimum_set_cover_strategy.py",
        "https://github.com/camilledevalk/hqc-mcms-benders/blob/c4fb78901b1b5ffe97143ab10a046a8a3cff950c/milp_engine/strategies/maximum_coverage_strategy.py",
        "https://github.com/camilledevalk/hqc-mcms-benders/blob/c4fb78901b1b5ffe97143ab10a046a8a3cff950c/milp_engine/solvers/quantum_solver.py",
        "https://github.com/camilledevalk/hqc-mcms-benders/blob/c4fb78901b1b5ffe97143ab10a046a8a3cff950c/README.md"
      ],
      "source_url": "https://github.com/camilledevalk/hqc-mcms-benders/blob/c4fb78901b1b5ffe97143ab10a046a8a3cff950c/milp_engine/solvers/bender_milp_solver.py",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked",
      "verified_date": "2026-10-09",
      "license_display": "No project license identified"
    }
  ]
}


==> anc/supplementary__software-screening.json <==
{
  "schema_version": 1,
  "verified_date": "2026-10-09",
  "scope": "Selected screened leads outside Table S7; absence means not verified in this bounded search, not proof that code does not exist.",
  "entries": [
    {
      "id": "qcover",
      "name": "Quafu-Qcover",
      "family": "QAOA expectation decomposition",
      "kind": "Python package, version2.6.0 in pinned main",
      "repo_url": "https://github.com/BAQIS-Quantum/Qcover",
      "source_sha": "a81d1f63f6da5b2e5e351c6fd8cf645f1c1bfe7e",
      "source_url": "https://github.com/BAQIS-Quantum/Qcover/blob/a81d1f63f6da5b2e5e351c6fd8cf645f1c1bfe7e/Qcover/core.py",
      "implementation_path": "Qcover/core.py",
      "mechanism": "Constructs depth-dependent neighborhoods around Hamiltonian vertices and edges, evaluates their QAOA expectations through simulator backends, and aggregates them during classical parameter optimization. It also offers circuit compilation and sampling on Quafu.",
      "guarantee_limit": "This decomposes expectation evaluation, not a QUBO into independently optimized blocks. Global parameter optimization and final sampling remain heuristic, and dense/deep neighborhoods may be large.",
      "license": "Apache-2.0",
      "reference_keys": [
        "xu2024qcover"
      ],
      "disposition": "context",
      "notes": [
        "Active graph_decomposition and calculate functions in Qcover/core.py:89–175 were inspected.",
        "RQAOA experiments occur under tests rather than the active core API; only active expectation-decomposition functionality is included in this scoped assessment.",
        "Pinned main commit dated 2023-11-21. Successful GitHub releases query returned []. Version 2.6.0 is commit metadata, not a separately verified release tag.",
        "The software paper is published: Chinese Physics B 33(5), 050302 (2024), DOI 10.1088/1674-1056/ad18ab. Prefer this over arXiv:2305.17979 in the repository README.",
        "A useful explicit contrast to mathematical-programming decomposition: decomposed observables/subcircuits do not justify combining independently optimal bit strings."
      ],
      "docs_url": "https://cpb.iphy.ac.cn/article/doi/10.1088/1674-1056/ad18ab",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "qaoakit",
      "name": "QAOAKit",
      "family": "QAOA parameter data and transfer",
      "kind": "Research toolkit",
      "repo_url": "https://github.com/QAOAKit/QAOAKit",
      "source_sha": "4cbb6c0cc398c38fa97db40976de104618b4bb4a",
      "source_url": "https://github.com/QAOAKit/QAOAKit/blob/4cbb6c0cc398c38fa97db40976de104618b4bb4a/README.md",
      "implementation_path": "README.md",
      "mechanism": "Provides preoptimized QAOA parameters, circuit generators and examples of parameter transfer to unseen weighted/unweighted graphs.",
      "guarantee_limit": "Does not qualify as an independently verified decomposition or recursive-reduction implementation in this audit; useful surrounding infrastructure.",
      "license": "BSD-2-Clause (README)",
      "disposition": "excluded",
      "notes": [
        "README and complete untruncated file inventory inspected; source modules center on parameter optimization, circuits, datasets and classical comparators.",
        "Do not count a paper that calls QAOAKit from its own RQAOA experiment as a QAOAKit implementation of RQAOA.",
        "No broad absence claim beyond this bounded inventory is needed; this tool is outside the decomposition-software list scope."
      ],
      "docs_url": "https://doi.org/10.1109/QCS54837.2021.00011",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "mqlib",
      "name": "MQLib",
      "family": "Classical baseline portfolio",
      "kind": "Public software library",
      "repo_url": "https://github.com/MQLib/MQLib",
      "source_sha": "585496274af5abb0849d0d47e135496b4688680b",
      "source_url": "https://github.com/MQLib/MQLib/blob/585496274af5abb0849d0d47e135496b4688680b/README.md",
      "mechanism": "Implements classical MaxCut and QUBO heuristics with an instance-based hyperheuristic and reproducible evaluation tooling.",
      "guarantee_limit": "Relevant classical subsolver and baseline portfolio; the inspected documentation and source inventory do not establish an interchangeable quantum block-decomposition engine.",
      "license": "MIT",
      "disposition": "context",
      "notes": "Include as baseline context if needed, not as another verified generic decomposition framework. Complete pinned tree inventoried; individual heuristic implementations were not all audited.",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "qhyper",
      "name": "QHyper",
      "family": "Modeling and backend orchestration",
      "kind": "Public software package",
      "repo_url": "https://github.com/qc-lab/QHyper",
      "source_sha": "684e84cb69a1027eb2dcdb5bde7098ff849b5627",
      "source_url": "https://github.com/qc-lab/QHyper/blob/684e84cb69a1027eb2dcdb5bde7098ff849b5627/QHyper/solvers/gate_based/pennylane/h_qaoa.py",
      "mechanism": "Offers a common problem/solver interface, quantum and classical backends, and QAOA variants that tune circuit and penalty parameters.",
      "guarantee_limit": "Its H_QAOA implementation updates penalty weights; this is not evidence of hierarchical or block QUBO decomposition.",
      "license": "MIT",
      "disposition": "excluded",
      "notes": "Pinned solver inventory and h_qaoa implementation inspected; no explicit decomposition entry located within inspected solver scope. Exclusion is scoped, not a claim that no user extension exists.",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "dqaoa-lsu",
      "name": "DQAOA-QUBO Simulator (LSU RAISE LAB)",
      "family": "Distributed circuit simulation",
      "kind": "Public research package",
      "repo_url": "https://github.com/LSU-RAISE-LAB/DQAOA",
      "source_sha": "ed121cb1ab344a020955d74a5705661eb10a113c",
      "source_url": "https://github.com/LSU-RAISE-LAB/DQAOA/blob/ed121cb1ab344a020955d74a5705661eb10a113c/dqaoa_qubo_multi_mode_callable_v5_batched_parallel.py",
      "mechanism": "Assigns QAOA circuit qubits to virtual QPUs and models cross-QPU interactions with abstract or explicit TeleGate-style gates, while optimizing a global QUBO circuit.",
      "guarantee_limit": "This is circuit distribution and simulation, not independent QUBO subproblem solving. The implementation does not model all physical quantum-network costs.",
      "license": "MIT",
      "disposition": "excluded",
      "notes": "Scientifically distinct from ORNL DQAOA despite the same acronym. README and source agree on circuit-level scope. CITATION.cff names version 1.0.0 and authors Rajabi, Hasanzadeh, and Kargarian, but its repository-code field points at a different intended repository; avoid copying that incorrect URL.",
      "verified_date": "2026-10-09",
      "verification": "Pinned source and documentation inspected; not installed, executed or benchmarked"
    },
    {
      "id": "mukai",
      "name": "Mukai QUBO solver",
      "family": "Proprietary decomposition and tabu search",
      "kind": "Historical proprietary solver documented in experiments",
      "repo_url": null,
      "source_sha": null,
      "source_url": "https://doi.org/10.1371/journal.pone.0263849",
      "mechanism": "A proprietary, parallel successor to qbsolv used to solve QUBO subproblems with classical tabu-search techniques in the cited study.",
      "guarantee_limit": "Published experiments document a heuristic implementation; public source and current availability were not verified, so it should not be counted as an inspectable open decomposition package.",
      "license": "Proprietary, as stated in the cited study",
      "disposition": "context",
      "notes": "The PLOS paper explicitly compares original open-source qbsolv with proprietary Mukai and states all sub-QUBOs were solved on CPUs in that study. Historical context only; no current product-access claim.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "quanco",
      "name": "QuAnCO",
      "family": "Trust-region QUBO subproblems",
      "kind": "Paper implementation available on request",
      "repo_url": null,
      "source_sha": null,
      "source_url": "https://arxiv.org/html/2105.11322v2#S7",
      "mechanism": "Discretizes each continuous trust-region Newton subproblem into a QUBO and delegates that step to an Ising solver.",
      "guarantee_limit": "The paper supplies algorithmic details but states code is available only upon reasonable request; no public implementation was verified in this search.",
      "license": "Not established for software",
      "disposition": "excluded",
      "notes": "Explicit source evidence: arXiv:2105.11322v2, Section 7, Code Availability. A GitHub repository search for QuAnCO yielded no corresponding public algorithm repository; this alone is not universal absence proof.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "paraqaoa",
      "name": "ParaQAOA",
      "family": "Parallel divide-and-conquer MaxCut",
      "kind": "Research paper; public implementation not verified",
      "repo_url": null,
      "source_sha": null,
      "source_url": "https://arxiv.org/abs/2603.26232",
      "mechanism": "Partitions large MaxCut problems into subproblems solved in parallel, with configurable accuracy-efficiency tradeoffs.",
      "guarantee_limit": "Implementation and performance are reported in the paper, but this bounded search did not locate public ParaQAOA source; speedups reported there should not be treated as quantum advantage.",
      "license": "Not established for software",
      "disposition": "excluded",
      "notes": "The paper full text links baseline QAOA squared and Coupling QAOA repositories, not a ParaQAOA repository. A successful GitHub repository search for ParaQAOA returned no results. Public implementation remains unverified.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "abs-dabs-qbpp",
      "name": "ABS2 / DABS / QUBO++",
      "family": "Classical QUBO modeling and population search",
      "kind": "Classical solver family and binary distribution",
      "repo_url": null,
      "source_sha": null,
      "source_url": "https://qubo-plus.github.io/en/",
      "source_urls": [
        "https://arxiv.org/abs/2207.03069",
        "https://pypi.org/project/pyqbpp-abs2/"
      ],
      "mechanism": "QUBO++ provides modeling and solver interfaces; DABS combines adaptive local-search algorithms, genetic operations, and solution pools across GPUs, while ABS2 is available as a separate GPU plugin.",
      "guarantee_limit": "Inspected documentation does not establish a callable bounded-subproblem decomposition/merging framework; classical parallel search should not be categorized as quantum decomposition solely because it solves QUBOs.",
      "license": "QUBO++ uses managed licensing; solver source/reuse license not established in this audit",
      "disposition": "excluded",
      "notes": "Do not conflate separate solver generations or claim source availability. Current ABS2 plugin documentation on PyPI was inspected (release 2026-09-08). This is exclusion from a decomposer catalog, not a claim of weak solver performance.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "split-vandelli",
      "name": "SPLIT (Vandelli et al.)",
      "disposition": "context",
      "source_url": "https://arxiv.org/html/2503.16977v3",
      "mechanism": "Coordinates parallel quadratic subproblem solves through external-field updates and sequential improving sweeps. The reported experiments use CPLEX as the subsolver.",
      "guarantee_limit": "Algorithm and pseudocode are public, but no public implementation was verified in the scoped search; data are available on request. Do not conflate SPLIT with QSplit.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "ponce-cutset",
      "name": "Ponce et al. cut-set decomposition",
      "disposition": "excluded",
      "source_url": "https://www.osti.gov/pages/servlets/purl/2538494",
      "mechanism": "Eliminates small graph components by conditioning on separator assignments and preserving their contribution in a reduced Max-Cut model.",
      "guarantee_limit": "The paper establishes the method, but a public implementation was not located in the bounded title-and-author source search; this does not establish code absence.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "angone-multilevel",
      "name": "Angone et al. multilevel Max-Cut",
      "disposition": "excluded",
      "source_url": "https://arxiv.org/abs/2309.08815",
      "mechanism": "Combines graph coarsening, a coarse Max-Cut solve, and refinement with small optimization subproblems.",
      "guarantee_limit": "A separate public implementation was not verified. The later MLQAOA repository is counted under its own paper, rather than attributed to this earlier study.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "lopezbanos-benders",
      "name": "Lopez-Banos et al. Benders enhancements",
      "disposition": "excluded",
      "source_url": "https://arxiv.org/html/2601.14024v3",
      "mechanism": "Uses a QUBO-encoded integer master and classical linear subproblem, with conservative cut handling, embedding strategies, and a stopping criterion adapted to heuristic annealing.",
      "guarantee_limit": "The paper describes an implementation, but the scoped search did not verify a public author repository. Existing method coverage does not establish reusable software availability.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "nez0b-column-generation",
      "name": "nez0b quantum-column-generation",
      "disposition": "context",
      "source_url": "https://github.com/nez0b/quantum-column-generation",
      "mechanism": "The repository documentation describes graph-coloring column generation with a classical restricted master and configurable maximum-weight-independent-set pricing oracles.",
      "guarantee_limit": "Third-party implementation considered from documentation only; detailed source verification was not completed. It is therefore outside the inspected implementation count, without a correctness or performance judgment.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    },
    {
      "id": "qcedule-railway",
      "name": "Quantum Benders railway-rescheduling prototype",
      "disposition": "context",
      "source_url": "https://github.com/moritz-physics/quantum-benders-train-rescheduling/blob/c811cea50ce2bc0a6d9d8b70884c2fdcca9f8715/README.md",
      "mechanism": "A mirrored university group project describes Z3 unsatisfiable-core cuts and a QAOA-assisted set-cover master for railway timetable rescheduling.",
      "guarantee_limit": "README and source inventory were inspected; a general reusable decomposition interface and experimental claims were not independently verified. Retained as an application-specific lead.",
      "verified_date": "2026-10-09",
      "verification": "Scoped primary-paper or documentation screening; no pinned implementation verified for inclusion and no software executed"
    }
  ]
}


==> anc/supplementary__status-checks__2026-10-12__additional-published-status.json <==
{
  "checked_on": "2026-10-12",
  "scope": "Three additional recent published or correction-sensitive records; metadata checks, not comprehensive empirical rereads.",
  "records": [
    {
      "citation_key": "schirman2026efficient",
      "primary_urls": [
        "https://journals.aps.org/prresearch/abstract/10.1103/zv7d-3vbv"
      ],
      "finding": "Publisher confirms Physical Review Research 8(4),043002, published2October2026. Existing bibliography already current.",
      "limitation": "Metadata and source abstract/introduction inspected; no new empirical audit or correction search beyond publisher record."
    },
    {
      "citation_key": "moondra2024promise",
      "primary_urls": [
        "https://quantum-journal.org/papers/q-2026-08-07-2185/"
      ],
      "finding": "Publisher confirms Quantum10,2185,7August2026. Existing bibliography current.",
      "limitation": "Metadata check only; no re-extraction of resource/noise experiments."
    },
    {
      "citation_key": "slysz2026corrigendum",
      "primary_urls": [
        "https://www.sciencedirect.com/science/article/pii/S0167739X26000427"
      ],
      "finding": "Publisher record confirms corrigendum,Future Generation Computer Systems180,108408,July2026,doi10.1016/j.future.2026.108408. Existing bibliography current.",
      "limitation": "Corrigendum identity verified; body not accessible in this check. Scientific impact remains unverified; do not imply correction has been incorporated."
    }
  ]
}


==> anc/supplementary__status-checks__2026-10-12__background-status.json <==
{
  "checked_on": "2026-10-12",
  "source_commit": "337231e27724c64da54f09022d19d3c30e793a89",
  "scope": "27 version-sensitive bibliography entries outside the evidence-set status audit",
  "method": "Live primary arXiv metadata and submission-history inspection for each entry; exact or distinctive quoted-title web searches for publication upgrades; primary publisher/institution verification of positive hits. No claim of exhaustive bibliographic coverage or full-text empirical re-audit for unchanged records.",
  "summary": {
    "records_checked": 27,
    "journal_upgrades": 1,
    "conference_upgrades": 1,
    "new_arxiv_versions_after_2026_10_04": 0,
    "required_bibliography_upgrades": [
      "le2023vqec",
      "peng2025hybrid"
    ]
  },
  "records": [
    {
      "citation_key": "farhi2014quantum",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/1411.4028"
      ],
      "arxiv_id": "1411.4028",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2014-11-14",
      "arxiv_submission_history": "[v1] Fri, 14 Nov 2014 19:57:57 UTC (22 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"A Quantum Approximate Optimization Algorithm\" Farhi Goldstone Gutmann journal publication 1411.4028"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "farhi2014quantum",
        "entry_type": "misc",
        "author": "Farhi, Edward and Goldstone, Jeffrey and Gutmann, Sam",
        "title": "A quantum approximate optimization algorithm",
        "howpublished": "arXiv preprint arXiv:1411.4028",
        "year": "2014",
        "note": "Preprint",
        "doi": "10.48550/arXiv.1411.4028"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "8b6e84033f07ed5582b002bb5d2d3cdb7e2a6a2f43e131fcc389871bad930bad",
      "record_note": "MIT-CTP report number is not a journal reference; no journal DOI is listed."
    },
    {
      "citation_key": "farhi2014bounded",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/1412.6062"
      ],
      "arxiv_id": "1412.6062",
      "latest_arxiv_version": "v2",
      "latest_arxiv_version_date": "2015-06-25",
      "arxiv_submission_history": "[v1] Thu, 18 Dec 2014 20:38:18 UTC (7 KB) [v2] Thu, 25 Jun 2015 17:43:01 UTC (10 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"A Quantum Approximate Optimization Algorithm Applied to a Bounded Occurrence Constraint Problem\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "farhi2014bounded",
        "entry_type": "misc",
        "author": "Farhi, Edward and Goldstone, Jeffrey and Gutmann, Sam",
        "title": "A quantum approximate optimization algorithm applied to a bounded occurrence constraint problem",
        "howpublished": "arXiv preprint arXiv:1412.6062",
        "year": "2014",
        "note": "Preprint",
        "doi": "10.48550/arXiv.1412.6062"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "4fe8e37e9e268c5bf5a531d9bce0df3d0abd4c2b0fdaeab1ee7142f08ccafb61",
      "record_note": "MIT-CTP report number is not a journal reference; no journal DOI is listed."
    },
    {
      "citation_key": "chang2020hybrid",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2010.07852"
      ],
      "arxiv_id": "2010.07852",
      "latest_arxiv_version": "v3",
      "latest_arxiv_version_date": "2022-01-20",
      "arxiv_submission_history": "[v1] Thu, 15 Oct 2020 16:14:26 UTC (12 KB) [v2] Mon, 10 Jan 2022 18:12:58 UTC (1,358 KB) [v3] Thu, 20 Jan 2022 16:19:10 UTC (1,357 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"On Hybrid Quantum and Classical Computing Algorithms for Mixed-Integer Programming\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "chang2020hybrid",
        "entry_type": "misc",
        "author": "Chang, Chin-Yao and Jones, Eric and Yao, Yiyun and Graf, Peter and Jain, Rishabh",
        "title": "On hybrid quantum and classical computing algorithms for mixed-integer programming",
        "howpublished": "arXiv preprint arXiv:2010.07852",
        "year": "2020",
        "note": "Preprint",
        "doi": "10.48550/arXiv.2010.07852"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "ffebd7034808d201f8613396bb6d10aee1d8f1e6416c0a2007f6d227ed016640"
    },
    {
      "citation_key": "alghassi2019graver",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/1902.04215"
      ],
      "arxiv_id": "1902.04215",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2019-02-12",
      "arxiv_submission_history": "[v1] Tue, 12 Feb 2019 02:08:43 UTC (175 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Graver Bases via Quantum Annealing with Application to Non-Linear Integer Programs\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "alghassi2019graver",
        "entry_type": "misc",
        "author": "Alghassi, Hedayat and Dridi, Raouf and Tayur, Sridhar",
        "title": "Graver bases via quantum annealing with application to non-linear integer programs",
        "howpublished": "arXiv preprint arXiv:1902.04215",
        "year": "2019",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "f47b55552906425c40486032eb7bee01994bd2adcc917ab834c78766a43ddc04"
    },
    {
      "citation_key": "peng2025hybrid",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2509.11040",
        "https://dspace.zcu.cz/items/55170457-7fe3-495b-8c03-e4beac0d69db/full",
        "https://naos-be.zcu.cz/server/api/core/bitstreams/06637b0a-3429-41e6-b352-0f8690ba1dc4/content",
        "https://naos-be.zcu.cz/server/api/core/bitstreams/56810b81-c674-45a1-8547-7e630a59cabb/content",
        "https://api.crossref.org/works/10.24132/CSRN.2025-A67"
      ],
      "arxiv_id": "2509.11040",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2025-09-14",
      "arxiv_submission_history": "[v1] Sun, 14 Sep 2025 02:10:16 UTC (280 KB)",
      "current_status": "published peer-reviewed conference article, QC–HORIZON2025; previous preprint-only bibliography classification was stale",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Hybrid Quantum Branch-and-Bound Method for Quadratic Unconstrained Binary Optimization\" journal",
        "\"Hybrid Quantum Branch-and-Bound\" \"QC-Horizon\" DOI"
      ],
      "publication_search_result": "University repository labels peer-reviewed conferenceObject and publishedVersion, with DOI; public proceedings PDF gives pp87–96. Deposited October8,2025; this is a retrospective metadata correction, not an October2026 paper.",
      "bibliography_before": {
        "citation_key": "peng2025hybrid",
        "entry_type": "misc",
        "author": "Peng, Zedong and {de Roux}, Daniel and Bernal Neira, David E.",
        "title": "Hybrid quantum branch-and-bound method for quadratic unconstrained binary optimization",
        "howpublished": "arXiv:2509.11040v1",
        "year": "2025",
        "note": "Preprint"
      },
      "required_bibtex_changes": {
        "entry_type": "inproceedings",
        "author": "Peng, Zedong and {de Roux}, Daniel and Bernal Neira, David E.",
        "title": "Hybrid quantum branch-and-bound method for quadratic unconstrained binary optimization",
        "booktitle": "QC--HORIZON 2025 Proceedings: Quantum Informatics, Computing \\& Technology 2025",
        "series": "Computer Science Research Notes",
        "volume": "3502",
        "pages": "87--96",
        "year": "2025",
        "publisher": "Vaclav Skala -- UNION Agency",
        "editor": "Kais, Sabre and Skala, V{\\'a}clav",
        "doi": "10.24132/CSRN.2025-A67",
        "url": "https://doi.org/10.24132/CSRN.2025-A67",
        "remove_fields": [
          "howpublished",
          "note"
        ]
      },
      "optional_bibtex_changes": {},
      "scope_impact": "Replace Section4 description coauthored QUBO preprint with coauthored QUBO study (or article). Existing heuristic-incumbent/certified-classical-node-closure description is supported. Do not reclassify its results as quantum advantage; the paper attributes headline11.1% runtime/17.3% node gains to classical branching priority alone. No empirical table row added by this status check.",
      "inspection_scope": "Primary university publication record, proceedings table of contents/full published PDF, and Crossref metadata; checked relevant algorithmic/attribution passages in published paper.",
      "access_limitations": [
        "Web PDF open returned an internal error, but the public primary PDF downloaded successfully and was read with pdftotext. Crossref author list incorrectly includes affiliations as authors; authoritative repository and PDF confirm exactly three authors and the existing order. Crossref publisher says University of West Bohemia whereas repository says Vaclav Skala - UNION Agency; use repository/proceedings publisher."
      ],
      "primary_record_sha256": "da454951a842fe327aa07983d2cc9b4d6b4b0454abeb0900812bf51a855aa538",
      "claim_locators": [
        {
          "claim": "Oracles propose incumbents/branching guidance; classical solver retains bounds and certificates",
          "location": "Published paper p89, Our approach; p88, Our Contribution."
        },
        {
          "claim": "Reported headline gains are due to classical branching alone",
          "location": "Published paper p93, discussion of branch priority; p95 Table2 distinguishes branch-priority, MIP-start, and callback configurations."
        }
      ],
      "primary_pdf_sha256": "c92a796319f4856618f3d948cf15e1bfdb3af342e833b6b665d1eb594ed621ca"
    },
    {
      "citation_key": "haner2024solving",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2407.20185"
      ],
      "arxiv_id": "2407.20185",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2024-07-29",
      "arxiv_submission_history": "[v1] Mon, 29 Jul 2024 17:13:01 UTC (69 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Solving QUBOs with a quantum-amenable branch and bound method\" publication"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "haner2024solving",
        "entry_type": "misc",
        "author": "H{\\\"a}ner, Thomas and Booth, Kyle E. C. and Borujeni, Sima E. and Zhu, Elton Yechao",
        "title": "Solving {QUBO}s with a quantum-amenable branch and bound method",
        "howpublished": "arXiv preprint arXiv:2407.20185",
        "year": "2024",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "4cda885214d7283ec731f2f2c5e4f9bc0211b3640f96c1c6dc23c77a500d1c45"
    },
    {
      "citation_key": "lopezbanos2026performance",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2601.14024"
      ],
      "arxiv_id": "2601.14024",
      "latest_arxiv_version": "v3",
      "latest_arxiv_version_date": "2026-06-30",
      "arxiv_submission_history": "[v1] Tue, 20 Jan 2026 14:47:50 UTC (1,788 KB) [v2] Thu, 25 Jun 2026 09:02:01 UTC (1,787 KB) [v3] Tue, 30 Jun 2026 07:42:22 UTC (1,788 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Performance enhancing of hybrid quantum-classical Benders approach\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "lopezbanos2026performance",
        "entry_type": "misc",
        "author": "L{\\'o}pez-Ba{\\~n}os, Sergio and Lobe, Elisabeth and L{\\\"u}nsdorf, Ontje and Ravent{\\'o}s, Oriol",
        "title": "Performance enhancing of hybrid quantum-classical {Benders} approach for {MILP} optimization",
        "year": "2026",
        "howpublished": "arXiv:2601.14024v3",
        "note": "Preprint; version 3, June 30, 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "37d1a6e14003c199495a51a1d5347aa10816d0105d43ad321aae3717d1a7d810"
    },
    {
      "citation_key": "araujo2026hybrid",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2606.29647"
      ],
      "arxiv_id": "2606.29647",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2026-06-28",
      "arxiv_submission_history": "[v1] Sun, 28 Jun 2026 23:35:46 UTC (3,788 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Hybrid Quantum Neighborhood Selection\" publication"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "araujo2026hybrid",
        "entry_type": "misc",
        "author": "{Mendes de Araujo}, Nicolas and {de Abreu Faria}, Lester",
        "title": "Hybrid Quantum Neighborhood Selection: {NISQ}-Compatible Combinatorial Optimization via Stochastic Frontier Decomposition",
        "year": "2026",
        "howpublished": "arXiv:2606.29647v1",
        "note": "Preprint; June 28, 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained. Check corroborates the separate exclusion-status refresh; no new inclusion decision is made here.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "6fb82468102bf48812c4383cb01836122e13afb425f6a0eb93e5a34a5f58827d"
    },
    {
      "citation_key": "sharma2025adaptive",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2506.14250"
      ],
      "arxiv_id": "2506.14250",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2025-06-17",
      "arxiv_submission_history": "[v1] Tue, 17 Jun 2025 07:11:48 UTC (169 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Adaptive Graph Shrinking for Quantum Optimization of Constrained Combinatorial Problems\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "sharma2025adaptive",
        "entry_type": "misc",
        "author": "Sharma, Monit and Lau, Hoong Chuin",
        "title": "Adaptive Graph Shrinking for Quantum Optimization of Constrained Combinatorial Problems",
        "howpublished": "arXiv:2506.14250v1",
        "year": "2025",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained. Check corroborates the separate exclusion-status refresh; no new inclusion decision is made here.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "86e1b3bb8494433641b837d4507db21804906eae76cc6d6f3d4012213ae166ea"
    },
    {
      "citation_key": "ubale2026accessibility",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2610.00736"
      ],
      "arxiv_id": "2610.00736",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2026-09-30",
      "arxiv_submission_history": "[v1] Wed, 30 Sep 2026 21:29:34 UTC (873 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Beyond Feasibility: Finite-Depth Accessibility in Constrained QAOA\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "ubale2026accessibility",
        "entry_type": "misc",
        "author": "Ubale, Rushikesh and Byrd, Gregory T. and Mulani, Yasar and Deshpande, Sangram",
        "title": "Beyond Feasibility: Finite-Depth Accessibility in Constrained {QAOA}",
        "year": "2026",
        "howpublished": "arXiv:2610.00736v1",
        "url": "https://arxiv.org/abs/2610.00736v1",
        "note": "Preprint, version 1, 30 September 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "5c8635417c5ea779078ac00c573921e3f5187594d8bd81db73e033565fb7a707"
    },
    {
      "citation_key": "tsvelikhovskiy2026expressive",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2609.18209"
      ],
      "arxiv_id": "2609.18209",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2026-09-16",
      "arxiv_submission_history": "[v1] Wed, 16 Sep 2026 06:40:42 UTC (634 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"The Expressive Power of Constrained QAOA\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "tsvelikhovskiy2026expressive",
        "entry_type": "misc",
        "author": "Tsvelikhovskiy, Boris and Bach, Bao and Safro, Ilya",
        "title": "The Expressive Power of Constrained {QAOA}: What You Might Have {MIS}sed",
        "year": "2026",
        "howpublished": "arXiv:2609.18209v1",
        "url": "https://arxiv.org/abs/2609.18209v1",
        "note": "Preprint, version 1, 16 September 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "3d6555557e9fd2d2c05e2efb773032eed177547c405ec176af5f67c1f370cc1d"
    },
    {
      "citation_key": "kramer2026provable",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2610.02145"
      ],
      "arxiv_id": "2610.02145",
      "latest_arxiv_version": "v2",
      "latest_arxiv_version_date": "2026-10-02",
      "arxiv_submission_history": "[v1] Thu, 1 Oct 2026 17:48:56 UTC (262 KB) [v2] Fri, 2 Oct 2026 12:05:16 UTC (262 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"A provable quantum advantage for approximate optimization via decoded quantum interferometry\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "kramer2026provable",
        "entry_type": "misc",
        "author": "Kramer, Maximilian J. and Gil-Fuster, Elies and Jones, Benjamin D. M. and Eisert, Jens and Schreiber, Franz J.",
        "title": "A provable quantum advantage for approximate optimization via decoded quantum interferometry",
        "year": "2026",
        "howpublished": "arXiv:2610.02145v1",
        "url": "https://arxiv.org/abs/2610.02145v1",
        "note": "Preprint, version 1, 1 October 2026; version 2 posted 2 October 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "bd95ce3476446318365d957ea692e3459068dcc9e6e044fddfb60b0db804b20b",
      "record_note": "Latest v2 (2026-10-02) was already recorded in the existing bibliography note; the cited/previously inspected source remains v1 (2026-10-01). A current-status check does not by itself authorize relabeling the inspected proof as v2. No new post-cutoff version."
    },
    {
      "citation_key": "gilfuster2026mcmc",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2607.28120"
      ],
      "arxiv_id": "2607.28120",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2026-07-30",
      "arxiv_submission_history": "[v1] Thu, 30 Jul 2026 12:29:15 UTC (1,343 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Approximate sampling from decoded quantum interferometry\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "gilfuster2026mcmc",
        "entry_type": "misc",
        "author": "Gil-Fuster, Elies and Ninio, Matan and Bittel, Lennart and Shimoni, Yishai and Eisert, Jens and Woerner, Stefan and Carrera V{\\'a}zquez, Almudena",
        "title": "Approximate sampling from decoded quantum interferometry via {Markov} chain {Monte Carlo} methods",
        "year": "2026",
        "howpublished": "arXiv:2607.28120v1",
        "url": "https://arxiv.org/abs/2607.28120v1",
        "note": "Preprint, version 1, 30 July 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "ce2ee71a989c61ff7c6ed0031f71f610b4de055f0e68e8ca867941b22c1bc13d"
    },
    {
      "citation_key": "quintero2024lagrangian",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2410.24111"
      ],
      "arxiv_id": "2410.24111",
      "latest_arxiv_version": "v2",
      "latest_arxiv_version_date": "2026-01-14",
      "arxiv_submission_history": "[v1] Thu, 31 Oct 2024 16:41:05 UTC (315 KB) [v2] Wed, 14 Jan 2026 16:14:31 UTC (94 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Lagrangian Reformulation for Nonconvex Optimization\" journal Quintero"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "quintero2024lagrangian",
        "entry_type": "misc",
        "author": "Quintero, Rodolfo A. and Vera, Juan C. and Zuluaga, Luis F.",
        "title": "Lagrangian Reformulation for Nonconvex Optimization: Tailoring Problems to Specialized Solvers",
        "howpublished": "arXiv:2410.24111v2",
        "year": "2024",
        "doi": "10.48550/arXiv.2410.24111",
        "note": "Preprint; version 2 revised January 14, 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "5c839de600364ba0038ac238e90e5de8bc447ff101552575f8b3a0d74bd5d043"
    },
    {
      "citation_key": "le2023vqec",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2311.08502",
        "https://journals.aps.org/pra/abstract/10.1103/PhysRevA.110.022430",
        "https://link.aps.org/accepted/10.1103/PhysRevA.110.022430",
        "https://api.crossref.org/works/10.1103/PhysRevA.110.022430",
        "https://engineering.purdue.edu/~kekatos/publications.html"
      ],
      "arxiv_id": "2311.08502",
      "latest_arxiv_version": "v3",
      "latest_arxiv_version_date": "2024-04-26",
      "arxiv_submission_history": "[v1] Tue, 14 Nov 2023 19:49:09 UTC (1,621 KB) [v2] Fri, 17 Nov 2023 16:08:52 UTC (1,621 KB) [v3] Fri, 26 Apr 2024 23:02:24 UTC (1,886 KB)",
      "current_status": "journal article published 2024-08-20; previous preprint-only bibliography classification was stale",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Variational Quantum Eigensolver with Constraints\" journal Le Kekatos",
        "\"Solving constrained optimization problems via\" \"022430\" erratum correction"
      ],
      "publication_search_result": "APS article and author publication list establish the journal version despite missing arXiv journal metadata. No erratum/correction identified by title/DOI search or Crossref update-to/relation fields.",
      "bibliography_before": {
        "citation_key": "le2023vqec",
        "entry_type": "misc",
        "author": "Le, Thinh Viet and Kekatos, Vassilis",
        "title": "Variational Quantum Eigensolver with Constraints ({VQEC}): Solving Constrained Optimization Problems via {VQE}",
        "year": "2023",
        "howpublished": "arXiv:2311.08502",
        "url": "https://arxiv.org/abs/2311.08502v3",
        "note": "Version 3, April 26, 2024; preprint status checked October 7, 2026"
      },
      "required_bibtex_changes": {
        "entry_type": "article",
        "author": "Le, Thinh Viet and Kekatos, Vassilis",
        "title": "Solving constrained optimization problems via the variational quantum eigensolver with constraints",
        "journal": "Physical Review A",
        "volume": "110",
        "number": "2",
        "pages": "022430",
        "year": "2024",
        "doi": "10.1103/PhysRevA.110.022430",
        "url": "https://doi.org/10.1103/PhysRevA.110.022430",
        "remove_fields": [
          "howpublished",
          "note"
        ]
      },
      "optional_bibtex_changes": {},
      "scope_impact": "Upgrade bibliography metadata only; existing Section 3 mechanism, expectation-feasibility caveat, and absence of a general global-convergence guarantee are supported by the accepted manuscript. No new empirical comparison or advantage claim.",
      "inspection_scope": "APS publication metadata/Crossref, primary APS-linked accepted manuscript relevant sections, and author publication list. Accepted manuscript dated July 23, 2024; not a claim that the subscription version of record was fully read.",
      "access_limitations": [
        "Version-of-record PDF returned HTTP403 in direct retrieval; APS harvest endpoint returned HTTP401. Public APS-linked CHORUS accepted manuscript was accessible and read through the web tool, although a separate direct HTTP download returned403."
      ],
      "primary_record_sha256": "67f0d07a7357fcdf279eefd7f55a790e17db0f692caf037989df1b1b1bfa0716",
      "claim_locators": [
        {
          "claim": "Quantum estimates with classical primal-dual/perturbed updates",
          "location": "Accepted manuscript printed pp3–5, Figure1, Eqs10–13."
        },
        {
          "claim": "No general global-convergence guarantee for the nonconvex variational updates",
          "location": "Accepted manuscript printed pp5–6, paragraph after Remark1; p10 opening performance-analysis discussion."
        },
        {
          "claim": "Expectation constraints differ from deterministic sample feasibility",
          "location": "Accepted manuscript printed p8, SectionIII.B Eqs24–25 and SectionIII.C Eqs26–27."
        }
      ]
    },
    {
      "citation_key": "montanez2025evaluating",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2502.06471"
      ],
      "arxiv_id": "2502.06471",
      "latest_arxiv_version": "v2",
      "latest_arxiv_version_date": "2025-05-28",
      "arxiv_submission_history": "[v1] Mon, 10 Feb 2025 13:50:50 UTC (2,774 KB) [v2] Wed, 28 May 2025 08:55:27 UTC (2,990 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Evaluating the performance of quantum processing units at large width and depth\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "montanez2025evaluating",
        "entry_type": "misc",
        "author": "Montanez-Barrera, J. A. and Michielsen, Kristel and Bernal Neira, David E.",
        "title": "Evaluating the performance of quantum processing units at large width and depth",
        "howpublished": "arXiv:2502.06471v2",
        "year": "2025",
        "doi": "10.48550/arXiv.2502.06471",
        "note": "Preprint; version 2 revised May 28, 2025"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "22ecb07de1f9068b3ff0be00c86020e639d147bfcce4997c8734b6f0c00380b4"
    },
    {
      "citation_key": "omanakuttan2025threshold",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2504.01897"
      ],
      "arxiv_id": "2504.01897",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2025-04-02",
      "arxiv_submission_history": "[v1] Wed, 2 Apr 2025 16:57:28 UTC (2,107 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Threshold for Fault-tolerant Quantum Advantage\" \"Quantum Approximate\" publication"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "omanakuttan2025threshold",
        "entry_type": "misc",
        "author": "Omanakuttan, Sivaprasad and He, Zichang and Zhang, Zhiwei and Hao, Tianyi and Babakhani, Arman and Boulebnane, Sami and Chakrabarti, Shouvanik and Herman, Dylan and Sullivan, Joseph and Perlin, Michael A. and Shaydulin, Ruslan and Pistoia, Marco",
        "title": "Threshold for Fault-tolerant Quantum Advantage with the Quantum Approximate Optimization Algorithm",
        "howpublished": "arXiv:2504.01897v1",
        "year": "2025",
        "doi": "10.48550/arXiv.2504.01897",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "253ebf6961dc2b87990ea9b36488473717da8e0c3670e113e01d03833f611081"
    },
    {
      "citation_key": "apte2026provable",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2609.39042"
      ],
      "arxiv_id": "2609.39042",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2026-09-30",
      "arxiv_submission_history": "[v1] Wed, 30 Sep 2026 05:51:55 UTC (106 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Provable Classical and Quantum Local Algorithms for Max\" \"Cut\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "apte2026provable",
        "entry_type": "misc",
        "author": "Apte, Anuj and Khan, Abid and Farhi, Edward and Marwaha, Kunal and Boulebnane, Sami and Shaydulin, Ruslan",
        "title": "Provable Classical and Quantum Local Algorithms for {Max}-$k$-{Cut} and Quantum Advantage at Moderate Girth",
        "howpublished": "arXiv:2609.39042v1",
        "year": "2026",
        "doi": "10.48550/arXiv.2609.39042",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "56bce73cee7eb39f9a18fbb6500c26bda593d1ca101638e8431d311e68c35286"
    },
    {
      "citation_key": "boothby2020next",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2003.00133",
        "https://www.dwavequantum.com/resources/white-paper/next-generation-topology-of-d-wave-quantum-processors/"
      ],
      "arxiv_id": "2003.00133",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2020-02-29",
      "arxiv_submission_history": "[v1] Sat, 29 Feb 2020 00:20:30 UTC (535 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Next-Generation Topology of D-Wave Quantum Processors\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "boothby2020next",
        "entry_type": "misc",
        "author": "Boothby, Kelly and Bunyk, Paul and Raymond, Jack and Roy, Aidan",
        "title": "Next-Generation Topology of {D-Wave} Quantum Processors",
        "howpublished": "arXiv:2003.00133v1",
        "year": "2020",
        "doi": "10.48550/arXiv.2003.00133",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "da161837313a3f64ca136b98209f13608631415be37fe2a9305458e9308efd2f",
      "record_note": "D-Wave still classifies the source as a white paper."
    },
    {
      "citation_key": "king2015timetotarget",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/1508.05087",
        "https://www.dwavequantum.com/resources/publication/benchmarking-a-quantum-annealing-processor-with-the-time-to-target-metric/"
      ],
      "arxiv_id": "1508.05087",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2015-08-20",
      "arxiv_submission_history": "[v1] Thu, 20 Aug 2015 19:55:44 UTC (1,720 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Benchmarking a quantum annealing processor with the time-to-target metric\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "king2015timetotarget",
        "entry_type": "misc",
        "author": "King, James and Yarkoni, Sheir and Nevisi, Mayssam M. and Hilton, Jeremy P. and McGeoch, Catherine C.",
        "title": "Benchmarking a quantum annealing processor with the time-to-target metric",
        "howpublished": "arXiv:1508.05087",
        "year": "2015",
        "doi": "10.48550/arXiv.1508.05087",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "c283dcde251c90d7feb352ad64917fed2009ab9fcfe01edb0abe3ee6e822115c",
      "record_note": "D-Wave publication page links the same arXiv source; no journal venue is identified."
    },
    {
      "citation_key": "dupont2026meanfield",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2603.09838"
      ],
      "arxiv_id": "2603.09838",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2026-03-10",
      "arxiv_submission_history": "[v1] Tue, 10 Mar 2026 16:02:37 UTC (1,712 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Self-consistent mean-field quantum approximate optimization\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "dupont2026meanfield",
        "entry_type": "misc",
        "author": "Dupont, Maxime and Sundar, Bhuvanesh and Gowrishankar, Meenambika",
        "title": "Self-consistent mean-field quantum approximate optimization",
        "howpublished": "arXiv:2603.09838v1",
        "year": "2026",
        "doi": "10.48550/arXiv.2603.09838",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "8fbea7d0fbc0e6cca98476cfea5cc8fd899deeba0471096cda6c4d620c9a4f07"
    },
    {
      "citation_key": "sharma2022openqaoa",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2210.08695"
      ],
      "arxiv_id": "2210.08695",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2022-10-17",
      "arxiv_submission_history": "[v1] Mon, 17 Oct 2022 02:05:23 UTC (605 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"OpenQAOA\" \"An SDK for QAOA\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "sharma2022openqaoa",
        "entry_type": "misc",
        "author": "Sharma, Vishal and Bin Saharan, Nur Shahidee and Chiew, Shao-Hen and Rodr{\\'i}guez Chiacchio, Ezequiel Ignacio and Disilvestro, Leonardo and Demarie, Tommaso Federico and Munro, Ewan",
        "title": "{OpenQAOA}: An {SDK} for {QAOA}",
        "year": "2022",
        "eprint": "2210.08695",
        "archiveprefix": "arXiv",
        "primaryclass": "quant-ph",
        "doi": "10.48550/arXiv.2210.08695",
        "url": "https://arxiv.org/abs/2210.08695",
        "note": "Software: \\url{https://github.com/entropicalabs/openqaoa}; implementation inspected at commit c6e7dd7 on 9 October 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "eef863a79cc6885bc1430e90631bc4257fe132ad018e3d1d959a851f2e7f89b8"
    },
    {
      "citation_key": "Sankar2026ParallelHADOF",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2604.27836"
      ],
      "arxiv_id": "2604.27836",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2026-04-30",
      "arxiv_submission_history": "[v1] Thu, 30 Apr 2026 13:22:02 UTC (821 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Towards High Performance Quantum Computing\" \"HADOF\" publication"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "Sankar2026ParallelHADOF",
        "entry_type": "misc",
        "author": "Sankar, Namasi G. and Miliotis, Georgios and Caton, Simon",
        "title": "Towards High Performance Quantum Computing ({HPQ}): Parallelisation of the Hamiltonian Auto Decomposition Optimisation Framework ({HADOF})",
        "year": "2026",
        "eprint": "2604.27836",
        "archiveprefix": "arXiv",
        "primaryclass": "quant-ph",
        "doi": "10.48550/arXiv.2604.27836",
        "url": "https://arxiv.org/abs/2604.27836",
        "note": "Preprint"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "11cd154064888c79fb4f987683b7f0cb33b7bfe6fc25f7503b31f02bb0bf2f81"
    },
    {
      "citation_key": "mucke2025qubolite",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2509.21321"
      ],
      "arxiv_id": "2509.21321",
      "latest_arxiv_version": "v1",
      "latest_arxiv_version_date": "2025-08-15",
      "arxiv_submission_history": "[v1] Fri, 15 Aug 2025 13:11:36 UTC (47 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"QUBOLite\" \"lightweigth\" publication"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "mucke2025qubolite",
        "entry_type": "misc",
        "author": "M{\\\"u}cke, Sascha and Gerlach, Thore and Piatkowski, Nico and Thei{\\ss}inger, Lukas",
        "title": "{QUBOLite}: A lightweigth {Python} toolkit for {QUBO}",
        "year": "2025",
        "eprint": "2509.21321",
        "archiveprefix": "arXiv",
        "primaryclass": "cs.MS",
        "doi": "10.48550/arXiv.2509.21321",
        "url": "https://arxiv.org/abs/2509.21321",
        "note": "Preprint; publication status checked October 9, 2026"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {
        "note": "Preprint; publication status checked October 12, 2026"
      },
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "42d1252df3c085a19ea82a78a8af21338cdd40a9cacb537d166749d025c1f2cc",
      "record_note": "The source title contains the typo lightweigth; preserve it when transcribing the title. Source submission date is 2025-08-15 despite the September identifier."
    },
    {
      "citation_key": "hadfield2026compression",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2609.07090"
      ],
      "arxiv_id": "2609.07090",
      "latest_arxiv_version": "v2",
      "latest_arxiv_version_date": "2026-09-29",
      "arxiv_submission_history": "[v1] Mon, 7 Sep 2026 06:28:48 UTC (30 KB) [v2] Tue, 29 Sep 2026 18:14:10 UTC (34 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"Complexity Amplification from Compression in Quantum Random Access Optimization\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "hadfield2026compression",
        "entry_type": "misc",
        "author": "Hadfield, Stuart",
        "title": "Complexity amplification from compression in quantum random access optimization",
        "howpublished": "arXiv preprint arXiv:2609.07090v2",
        "year": "2026",
        "note": "Preprint, version 2, revised 29 September 2026",
        "url": "https://arxiv.org/abs/2609.07090v2"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "af755a2fe508ca9192f91a7da4152a390c7cdbab7471be734391daab3bdbda8b",
      "record_note": "Existing v2 full-text formal claim audit is in reviews/2026-10-12-author-round4-source-audit.md; today independently refreshed metadata/history. No change to the prior, narrowly scoped compression claims is indicated by version status."
    },
    {
      "citation_key": "hadfield2026nofree",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2608.25151"
      ],
      "arxiv_id": "2608.25151",
      "latest_arxiv_version": "v2",
      "latest_arxiv_version_date": "2026-10-02",
      "arxiv_submission_history": "[v1] Tue, 25 Aug 2026 20:57:14 UTC (104 KB) [v2] Fri, 2 Oct 2026 17:37:11 UTC (105 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"No Free Compression in Quantum Relaxations for Optimization\" journal"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "hadfield2026nofree",
        "entry_type": "misc",
        "author": "Hadfield, Stuart",
        "title": "No free compression in quantum relaxations for optimization",
        "howpublished": "arXiv preprint arXiv:2608.25151v2",
        "year": "2026",
        "note": "Preprint, version 2, revised 2 October 2026",
        "url": "https://arxiv.org/abs/2608.25151v2"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "11e3454b75a40a956c16ea35094261dba96ac356f16cc81ab0738932cc55bf80",
      "record_note": "Existing v2 full-text formal claim audit is in reviews/2026-10-12-author-round4-source-audit.md; today independently refreshed metadata/history. No change to the prior, narrowly scoped compression claims is indicated by version status."
    },
    {
      "citation_key": "makansi2025greedy",
      "checked_on": "2026-10-12",
      "primary_urls": [
        "https://arxiv.org/abs/2405.03054"
      ],
      "arxiv_id": "2405.03054",
      "latest_arxiv_version": "v2",
      "latest_arxiv_version_date": "2025-03-21",
      "arxiv_submission_history": "[v1] Sun, 5 May 2024 21:20:46 UTC (3,070 KB) [v2] Fri, 21 Mar 2025 23:34:22 UTC (5,521 KB)",
      "current_status": "preprint; no journal or proceedings version identified in this bounded check",
      "arxiv_journal_reference": null,
      "arxiv_journal_doi": null,
      "publication_search_queries": [
        "\"A Greedy Annealing-based Route Generation Algorithm\" journal",
        "\"A Greedy Quantum Route-Generation Algorithm\" publication"
      ],
      "publication_search_result": "No publication upgrade identified through primary record and exact/distinctive-title search.",
      "bibliography_before": {
        "citation_key": "makansi2025greedy",
        "entry_type": "misc",
        "author": "Makansi, Jordan and Bernal Neira, David E.",
        "title": "A greedy annealing-based route generation algorithm",
        "year": "2025",
        "howpublished": "arXiv preprint arXiv:2405.03054v2",
        "url": "https://arxiv.org/abs/2405.03054v2",
        "note": "Version 2, revised 21 March 2025; first posted 5 May 2024"
      },
      "required_bibtex_changes": {},
      "optional_bibtex_changes": {},
      "scope_impact": "No newer arXiv version identified after 2026-10-04. Existing scientific claims and inspected-version boundaries can be retained.",
      "inspection_scope": "Live arXiv title, authors, version history, journal-reference/DOI fields; web exact/distinctive-title publication search. This is a publication-status refresh, not a repeated full-text empirical audit.",
      "access_limitations": [],
      "primary_record_sha256": "4cff30578e54e17c6d4227a01ca0297d4afd1a94b908f7a25220d5fcc8ca4ba6",
      "record_note": "Abstract metadata retains the old title A Greedy Quantum Route-Generation Algorithm; the v2 full-text title is A Greedy Annealing-based Route Generation Algorithm, previously checked in reviews/2026-10-12-author-round4-source-audit.md. Preserve the current full-text title and both authors; no new version identified. An old author profile saying in review is not evidence of publication."
    }
  ]
}


==> anc/supplementary__status-checks__2026-10-12__evidence-status.json <==
{
  "task": "Evidence-set and historical-exclusion publication/version refresh",
  "source_revision": "337231e27724c64da54f09022d19d3c30e793a89",
  "checked_on": "2026-10-12",
  "scope": {
    "study_rows": 28,
    "historical_exclusions": 4,
    "total_records": 32,
    "preprint_records": 16,
    "published_records": 16
  },
  "summary": "No new journal transition, arXiv revision, withdrawal or listed correction found among these 32 records. Publication/version metadata were rechecked; existing empirical versions, empirical audit dates, selection dispositions and substantive claims are preserved. Three Crossmark records have no data; source-access limits are recorded per item.",
  "records": {
    "ponce2025graph": {
      "citation_key": "ponce2025graph",
      "record_key": "ponce2025graph",
      "row_id": "E1",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1007/s11128-025-04675-z",
      "current_venue": "Quantum Information Processing",
      "latest_version": "journal version of record (2025-02-18)",
      "primary_urls": [
        "https://link.springer.com/article/10.1007/s11128-025-04675-z",
        "https://crossmark.crossref.org/dialog/?doi=10.1007/s11128-025-04675-z",
        "https://api.crossref.org/works/10.1007/s11128-025-04675-z"
      ],
      "source_access_limits": "Publisher abstract and bibliographic record accessible; article body is subscription-limited. No empirical reread.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://link.springer.com/article/10.1007/s11128-025-04675-z",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Quantum Information Processing 24, 60; publication date 2025-02-18."
        },
        {
          "url": "https://api.crossref.org/works/10.1007/s11128-025-04675-z",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1007/s11128-025-04675-z",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version",
        "prior_version_inspected": "journal version",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://link.springer.com/article/10.1007/s11128-025-04675-z",
          "after": "https://link.springer.com/article/10.1007/s11128-025-04675-z | https://crossmark.crossref.org/dialog/?doi=10.1007/s11128-025-04675-z | https://api.crossref.org/works/10.1007/s11128-025-04675-z"
        },
        "status_notes": {
          "before": "Publisher title, complete author list, volume 24/article 60/year/DOI match.",
          "after": "October 12 metadata refresh: published status and identifier retained; Quantum Information Processing 24, 60. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher abstract and bibliographic record accessible; article body is subscription-limited. No empirical reread."
        }
      }
    },
    "schuetz2026qredumis": {
      "citation_key": "schuetz2026qredumis",
      "record_key": "schuetz2026qredumis",
      "row_id": "E2",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "published journal article",
      "current_identifier": "doi:10.1103/nh3b-1wv5",
      "current_venue": "Physical Review Research",
      "latest_version": "journal version of record (2026-09-10); arXiv v3 (2026-07-10)",
      "primary_urls": [
        "https://journals.aps.org/prresearch/abstract/10.1103/nh3b-1wv5",
        "https://crossmark.crossref.org/dialog/?doi=10.1103/nh3b-1wv5",
        "https://arxiv.org/abs/2503.12551"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2503.12551",
          "location": "Submission history and journal-reference/related-DOI fields",
          "finding": "Latest arXiv v3 (2026-07-10) unchanged."
        },
        {
          "url": "https://journals.aps.org/prresearch/abstract/10.1103/nh3b-1wv5",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Physical Review Research 8, 033296; publication date 2026-09-10."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1103/nh3b-1wv5",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv v2 (2026-07-01), with central SaReduMIS claims selectively rechecked against journal version of record (2026-09-10) on 2026-10-04",
        "prior_version_inspected": "arXiv v2 (posted July 2026, post-cutoff); simulated-annealing arm from this version",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "Selective verification against journal PDF pp. 6 and 8; historical v2 provenance retained, published support added. No full audit of all numerical fields or code artifact. Source: https://journals.aps.org/prresearch/pdf/10.1103/nh3b-1wv5"
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://journals.aps.org/prresearch/abstract/10.1103/nh3b-1wv5 | https://journals.aps.org/prresearch/pdf/10.1103/nh3b-1wv5 | https://arxiv.org/abs/2503.12551",
          "after": "https://journals.aps.org/prresearch/abstract/10.1103/nh3b-1wv5 | https://crossmark.crossref.org/dialog/?doi=10.1103/nh3b-1wv5 | https://arxiv.org/abs/2503.12551"
        },
        "status_notes": {
          "before": "APS and arXiv agree on the published record, superseding the historical accepted-article status. The journal title omits the qReduMIS prefix used in the arXiv title.",
          "after": "October 12 metadata refresh: published status and identifier retained; Physical Review Research 8, 033296. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "dupont2025benchmarking": {
      "citation_key": "dupont2025benchmarking",
      "record_key": "dupont2025benchmarking",
      "row_id": "E3",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1103/PhysRevApplied.23.014045",
      "current_venue": "Physical Review Applied",
      "latest_version": "journal version of record (2025-01-22)",
      "primary_urls": [
        "https://journals.aps.org/prapplied/abstract/10.1103/PhysRevApplied.23.014045",
        "https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevApplied.23.014045",
        "https://api.crossref.org/works/10.1103/PhysRevApplied.23.014045"
      ],
      "source_access_limits": "Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://journals.aps.org/prapplied/abstract/10.1103/PhysRevApplied.23.014045",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Physical Review Applied 23, 014045; publication date 2025-01-22."
        },
        {
          "url": "https://api.crossref.org/works/10.1103/PhysRevApplied.23.014045",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevApplied.23.014045",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version",
        "prior_version_inspected": "journal version",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://journals.aps.org/prapplied/abstract/10.1103/PhysRevApplied.23.014045",
          "after": "https://journals.aps.org/prapplied/abstract/10.1103/PhysRevApplied.23.014045 | https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevApplied.23.014045 | https://api.crossref.org/works/10.1103/PhysRevApplied.23.014045"
        },
        "status_notes": {
          "before": "Publisher title, complete author order, volume 23/issue 1/article 014045/year/DOI match.",
          "after": "October 12 metadata refresh: published status and identifier retained; Physical Review Applied 23, 014045. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread."
        }
      }
    },
    "kim2025quantum": {
      "citation_key": "kim2025quantum",
      "record_key": "kim2025quantum",
      "row_id": "E4",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1038/s41534-025-01020-1",
      "current_venue": "npj Quantum Information",
      "latest_version": "journal version of record (2025-05-16)",
      "primary_urls": [
        "https://www.nature.com/articles/s41534-025-01020-1.pdf",
        "https://crossmark.crossref.org/dialog/?doi=10.1038/s41534-025-01020-1"
      ],
      "source_access_limits": "Publisher HTML returned an internal fetch error; publisher PDF page 1 and Crossmark were accessible. Metadata and update status verified, not empirical results.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://www.nature.com/articles/s41534-025-01020-1.pdf",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "npj Quantum Information 11, 77; publication date 2025-05-16."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1038/s41534-025-01020-1",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version",
        "prior_version_inspected": "journal version",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://www.nature.com/articles/s41534-025-01020-1 | https://www.nature.com/articles/s41534-025-01020-1.pdf | https://crossmark.crossref.org/dialog/?doi=10.1038%2Fs41534-025-01020-1",
          "after": "https://www.nature.com/articles/s41534-025-01020-1.pdf | https://crossmark.crossref.org/dialog/?doi=10.1038/s41534-025-01020-1"
        },
        "status_notes": {
          "before": "Publisher PDF and indexed publisher/Crossmark records agree on title, six authors, npj Quantum Information 11:77. Crossmark says document current; no listed correction.",
          "after": "October 12 metadata refresh: published status and identifier retained; npj Quantum Information 11, 77. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher HTML returned an internal fetch error; publisher PDF page 1 and Crossmark were accessible. Metadata and update status verified, not empirical results."
        }
      }
    },
    "tasseff2024emerging": {
      "citation_key": "tasseff2024emerging",
      "record_key": "tasseff2024emerging",
      "row_id": "E5",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1007/s10732-024-09530-5",
      "current_venue": "Journal of Heuristics",
      "latest_version": "journal version of record (2024-08-02)",
      "primary_urls": [
        "https://link.springer.com/article/10.1007/s10732-024-09530-5",
        "https://crossmark.crossref.org/dialog/?doi=10.1007/s10732-024-09530-5",
        "https://api.crossref.org/works/10.1007/s10732-024-09530-5"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://link.springer.com/article/10.1007/s10732-024-09530-5",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Journal of Heuristics 30, 325–358; publication date 2024-08-02."
        },
        {
          "url": "https://api.crossref.org/works/10.1007/s10732-024-09530-5",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1007/s10732-024-09530-5",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version",
        "prior_version_inspected": "journal version",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://link.springer.com/article/10.1007/s10732-024-09530-5",
          "after": "https://link.springer.com/article/10.1007/s10732-024-09530-5 | https://crossmark.crossref.org/dialog/?doi=10.1007/s10732-024-09530-5 | https://api.crossref.org/works/10.1007/s10732-024-09530-5"
        },
        "status_notes": {
          "before": "Version of record August 2; issue December 2024. Publisher volume 30/pages325-358/year/DOI match.",
          "after": "October 12 metadata refresh: published status and identifier retained; Journal of Heuristics 30, 325–358. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "vodeb2026accuracy": {
      "citation_key": "vodeb2026accuracy",
      "record_key": "vodeb2026accuracy",
      "row_id": "E6",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "published journal article",
      "current_identifier": "doi:10.1007/s11128-026-05263-5",
      "current_venue": "Quantum Information Processing",
      "latest_version": "journal version of record (2026-07-03); arXiv v1 (2024-12-10)",
      "primary_urls": [
        "https://link.springer.com/article/10.1007/s11128-026-05263-5",
        "https://crossmark.crossref.org/dialog/?doi=10.1007/s11128-026-05263-5",
        "https://arxiv.org/abs/2412.07460",
        "https://api.crossref.org/works/10.1007/s11128-026-05263-5"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2412.07460",
          "location": "Submission history and journal-reference/related-DOI fields",
          "finding": "Latest arXiv v1 (2024-12-10) unchanged."
        },
        {
          "url": "https://link.springer.com/article/10.1007/s11128-026-05263-5",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Quantum Information Processing 25, 240; publication date 2026-07-03."
        },
        {
          "url": "https://api.crossref.org/works/10.1007/s11128-026-05263-5",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1007/s11128-026-05263-5",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version (July 3, 2026)",
        "prior_version_inspected": "journal version (July 3, 2026)",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "Selectively reread Sections 4.1, 4.2 and 5, resolving QUBO-variable versus Max-Cut-vertex counts and confirming heterogeneous timing caution. No full re-audit of all instance results. Source: https://link.springer.com/article/10.1007/s11128-026-05263-5"
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://link.springer.com/article/10.1007/s11128-026-05263-5 | https://arxiv.org/abs/2412.07460",
          "after": "https://link.springer.com/article/10.1007/s11128-026-05263-5 | https://crossmark.crossref.org/dialog/?doi=10.1007/s11128-026-05263-5 | https://arxiv.org/abs/2412.07460 | https://api.crossref.org/works/10.1007/s11128-026-05263-5"
        },
        "status_notes": {
          "before": "Bibliographic metadata remains correct. Publisher gives acceptance June 15 and version of record July 3; that acceptance date alone does not establish when accepted status became publicly available.",
          "after": "October 12 metadata refresh: published status and identifier retained; Quantum Information Processing 25, 240. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "lozano2026where": {
      "citation_key": "lozano2026where",
      "record_key": "lozano2026where",
      "row_id": "E7",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal version located in this status refresh",
      "current_identifier": "arXiv:2605.17623",
      "current_venue": "arXiv",
      "latest_version": "v3 (2026-07-12)",
      "primary_urls": [
        "https://arxiv.org/abs/2605.17623"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2605.17623",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v3 (2026-07-12) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Where the Quantum Lives in D-Wave Hybrid Portfolio Optimization\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv v3 (2026-07-12); post-cutoff expanded Tabu control selectively rechecked on 2026-10-04",
        "prior_version_inspected": "arXiv v2 (June 2, 2026)",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "Selectively checked v3 abstract and matched-budget subsection/Table 8 against v2 abstract. Update version provenance and label post-cutoff expanded control; do not claim all service or artifact fields reaudited. Source: https://arxiv.org/html/2605.17623v3"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://arxiv.org/abs/2605.17623 | https://arxiv.org/abs/2605.17623v2 | https://arxiv.org/html/2605.17623v3",
          "after": "https://arxiv.org/abs/2605.17623"
        },
        "status_notes": {
          "before": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. The latest v3 already existed before the old July 27 check date, but the historical audit explicitly used v2. A selective empirical refresh to v3 is separately documented below.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v3 (2026-07-12) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "zhu2026combinatorial": {
      "citation_key": "zhu2026combinatorial",
      "record_key": "zhu2026combinatorial",
      "row_id": "E8",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1093/nsr/nwag124",
      "current_venue": "National Science Review",
      "latest_version": "journal version of record (2026-03-02); arXiv v1 (2025-09-15)",
      "primary_urls": [
        "https://api.crossref.org/works/10.1093/nsr/nwag124",
        "https://crossmark.crossref.org/dialog/?doi=10.1093/nsr/nwag124",
        "https://arxiv.org/abs/2509.11535"
      ],
      "source_access_limits": "Publisher HTML redirected to an inaccessible Silverchair endpoint. Publisher-deposited Crossref metadata and arXiv DOI link confirm publication; Crossmark has no data. DOI/title correction search located no correction, but absence is not proved.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2509.11535",
          "location": "Submission history and journal-reference/related-DOI fields",
          "finding": "Latest arXiv v1 (2025-09-15) unchanged."
        },
        {
          "url": "https://api.crossref.org/works/10.1093/nsr/nwag124",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "National Science Review 13(9), nwag124; publication date 2026-03-02."
        },
        {
          "url": "https://api.crossref.org/works/10.1093/nsr/nwag124",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1093/nsr/nwag124",
          "location": "Crossmark status heading",
          "finding": "CrossMark data for this content is not currently available."
        }
      ],
      "search_queries": [
        "\"10.1093/nsr/nwag124\" correction"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version (March 2, 2026)",
        "prior_version_inspected": "journal version (March 2, 2026)",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark data unavailable; DOI/title correction search found no correction.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://academic.oup.com/nsr/article/13/9/nwag124/8503488 | https://arxiv.org/abs/2509.11535",
          "after": "https://api.crossref.org/works/10.1093/nsr/nwag124 | https://crossmark.crossref.org/dialog/?doi=10.1093/nsr/nwag124 | https://arxiv.org/abs/2509.11535"
        },
        "status_notes": {
          "before": "Publisher DOI/title/volume 13/issue 9/article nwag124 match; corrected/typeset May 30,2026. The bibliography abbreviates authors to Zhu and others.",
          "after": "October 12 metadata refresh: published status and identifier retained; National Science Review 13(9), nwag124. Crossmark has no data; the recorded DOI correction search located no correction. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher HTML redirected to an inaccessible Silverchair endpoint. Publisher-deposited Crossref metadata and arXiv DOI link confirm publication; Crossmark has no data. DOI/title correction search located no correction, but absence is not proved."
        }
      }
    },
    "pennington2025boosting": {
      "citation_key": "pennington2025boosting",
      "record_key": "pennington2025boosting",
      "row_id": "E9",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal version located in this status refresh",
      "current_identifier": "arXiv:2509.10657",
      "current_venue": "arXiv",
      "latest_version": "v2 (2025-11-14)",
      "primary_urls": [
        "https://arxiv.org/abs/2509.10657"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2509.10657",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v2 (2025-11-14) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Boosting Sparsity in Graph Decompositions with QAOA Sampling\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv v2 (November 14, 2025)",
        "prior_version_inspected": "arXiv v2 (November 14, 2025)",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. Search snippets can show the obsolete v1 abstract. The directly opened current record is v2; the empirical record retains version-specific provenance.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v2 (2025-11-14) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "dupont2025preconditioning": {
      "citation_key": "dupont2025preconditioning",
      "record_key": "dupont2025preconditioning",
      "row_id": "E10",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1103/9prw-684p",
      "current_venue": "Physical Review Applied",
      "latest_version": "journal version of record (2025-10-03); arXiv v2 (2025-10-07)",
      "primary_urls": [
        "https://arxiv.org/abs/2502.18570",
        "https://crossmark.crossref.org/dialog/?doi=10.1103/9prw-684p"
      ],
      "source_access_limits": "Publisher abstract request timed out; arXiv journal reference and Crossmark confirm the published record. Crossref metadata was successfully retrieved in an initial single-record request, followed by a batch 429; publication details do not depend on the failed batch.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2502.18570",
          "location": "Submission history and journal-reference/related-DOI fields",
          "finding": "Latest arXiv v2 (2025-10-07) unchanged."
        },
        {
          "url": "https://arxiv.org/abs/2502.18570",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "arXiv journal-reference field confirms Physical Review Applied 24, 044013 (2025) and DOI; Crossmark confirms publication date 2025-10-03 and current status."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1103/9prw-684p",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version (October 3, 2025)",
        "prior_version_inspected": "journal version (October 3, 2025)",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://journals.aps.org/prapplied/abstract/10.1103/9prw-684p | https://arxiv.org/abs/2502.18570",
          "after": "https://arxiv.org/abs/2502.18570 | https://crossmark.crossref.org/dialog/?doi=10.1103/9prw-684p"
        },
        "status_notes": {
          "before": "Publisher title/authors/volume 24/article 044013/DOI match.",
          "after": "October 12 metadata refresh: published status and identifier retained; Physical Review Applied 24, 044013. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher abstract request timed out; arXiv journal reference and Crossmark confirm the published record. Crossref metadata was successfully retrieved in an initial single-record request, followed by a batch 429; publication details do not depend on the failed batch."
        }
      }
    },
    "wagner2026quantum": {
      "citation_key": "wagner2026quantum",
      "record_key": "wagner2026quantum",
      "row_id": "E11",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1109/TQE.2026.3688001",
      "current_venue": "IEEE Transactions on Quantum Engineering",
      "latest_version": "journal version of record (2026); arXiv v2 (2026-04-24)",
      "primary_urls": [
        "https://api.crossref.org/works/10.1109/TQE.2026.3688001",
        "https://crossmark.crossref.org/dialog/?doi=10.1109/TQE.2026.3688001",
        "https://arxiv.org/abs/2412.15665"
      ],
      "source_access_limits": "IEEE journal page timed out and DOI/IEEE Xplore body was not accessible. Publisher-deposited Crossref metadata verifies volume 7 and page/article number 3103116; Crossmark has no data. An institutional accepted manuscript confirms DOI, not final published content. DOI correction search found no correction, not proof of absence.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2412.15665",
          "location": "Submission history and journal-reference/related-DOI fields",
          "finding": "Latest arXiv v2 (2026-04-24) unchanged."
        },
        {
          "url": "https://api.crossref.org/works/10.1109/TQE.2026.3688001",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "IEEE Transactions on Quantum Engineering 7, 3103116; publication date 2026."
        },
        {
          "url": "https://api.crossref.org/works/10.1109/TQE.2026.3688001",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1109/TQE.2026.3688001",
          "location": "Crossmark status heading",
          "finding": "CrossMark data for this content is not currently available."
        }
      ],
      "search_queries": [
        "\"10.1109/TQE.2026.3688001\" correction"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2412.15665v2 (April 24, 2026); selective scope and outcome reread October 6, 2026",
        "prior_version_inspected": "journal version (2026)",
        "empirical_refresh_date": "2026-10-06",
        "empirical_refresh_note": "Selective scope and outcome check: https://arxiv.org/html/2412.15665v2 Section 3 states that the entire branch-price-and-cut algorithm is not implemented. Section 5, Table 1 and Figures 5-10 report master-relaxation pricing/separation experiments; exact pricing and specialized separation are faster than the quantum alternatives. This is not a complete integer-solver comparison; other fields were not comprehensively re-audited."
      },
      "correction_check": {
        "outcome": "Crossmark data unavailable; DOI/title correction search found no correction.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_check_result": {
          "before": "limited_primary_record",
          "after": "verified_primary_record"
        },
        "status_sources": {
          "before": "https://tqe.ieee.org/2026/04/27/quantum-subroutines-in-branch-price-and-cut-for-vehicle-routing/ | https://ieeexplore.ieee.org/document/11495275 | https://publica-rest.fraunhofer.de/server/api/core/bitstreams/1c130048-f16f-473c-ad1f-2d1737a0a28d/content | https://cris.fau.de/publications/364369474/?lang=en_GB | https://arxiv.org/abs/2412.15665",
          "after": "https://api.crossref.org/works/10.1109/TQE.2026.3688001 | https://crossmark.crossref.org/dialog/?doi=10.1109/TQE.2026.3688001 | https://arxiv.org/abs/2412.15665"
        },
        "status_notes": {
          "before": "Official IEEE journal page verifies early-access publication/title/authors. Institutional accepted manuscript verifies DOI. IEEE Xplore body inaccessible: volume 7/article 3103116 retained from the bibliography and corroborated by publisher citing-article records, not independently read in IEEE Xplore. Accepted PDF has placeholder header dates, not genuine publication dates.",
          "after": "October 12 metadata refresh: published status and identifier retained; IEEE Transactions on Quantum Engineering 7, 3103116. Crossmark has no data; the recorded DOI correction search located no correction. Existing empirical source versions and audit dates are retained; no empirical reread. IEEE journal page timed out and DOI/IEEE Xplore body was not accessible. Publisher-deposited Crossref metadata verifies volume 7 and page/article number 3103116; Crossmark has no data. An institutional accepted manuscript confirms DOI, not final published content. DOI correction search found no correction, not proof of absence."
        }
      }
    },
    "perron2026iterative": {
      "citation_key": "perron2026iterative",
      "record_key": "perron2026iterative",
      "row_id": "E12",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal version located in this status refresh",
      "current_identifier": "arXiv:2603.28933",
      "current_venue": "arXiv",
      "latest_version": "v1 (2026-03-30)",
      "primary_urls": [
        "https://arxiv.org/abs/2603.28933"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2603.28933",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-03-30) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Iterative Optimization with Partial Convergence Guarantees\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv v1 (March 30, 2026)",
        "prior_version_inspected": "arXiv v1 (March 30, 2026)",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-03-30) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "devalk2026hybrid": {
      "citation_key": "devalk2026hybrid",
      "record_key": "devalk2026hybrid",
      "row_id": "E13",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Preprint",
      "current_identifier": "arXiv:2607.26771v1",
      "current_venue": "arXiv preprint",
      "latest_version": "v1 (2026-07-29)",
      "primary_urls": [
        "https://arxiv.org/abs/2607.26771"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2607.26771",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-07-29) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Hybrid quantum-classical end-to-end pipeline for solving MILPs\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2607.26771v1",
        "prior_version_inspected": "",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "New audit of Sections III-VI, Tables I-II and Figs. 2-5: cut validity, baseline settings, phase timings, toy MPS execution and separate IBM demonstration. The ten benchmark cases are permutations of one routing instance; MPS wall time is classical emulation time. https://arxiv.org/html/2607.26771v1"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://arxiv.org/abs/2607.26771 | https://arxiv.org/html/2607.26771v1 | https://arxiv.org/pdf/2607.26771v1",
          "after": "https://arxiv.org/abs/2607.26771"
        },
        "status_notes": {
          "before": "Primary arXiv record checked for title, authors and version history; no journal reference found there. This is not proof that no journal version exists. The abstract truncates the fourth surname to de Bon; the full paper title page gives Sébastian de Bone.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-07-29) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "naghmouchi2026neutral": {
      "citation_key": "naghmouchi2026neutral",
      "record_key": "naghmouchi2026neutral",
      "row_id": "E14",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Preprint",
      "current_identifier": "arXiv:2609.37900v1",
      "current_venue": "arXiv preprint",
      "latest_version": "v1 (2026-09-29)",
      "primary_urls": [
        "https://arxiv.org/abs/2609.37900"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2609.37900",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-09-29) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"A Neutral Atom-Based Hybrid Classical-Quantum Approach for the Entanglement Routing Problem\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2609.37900v1",
        "prior_version_inspected": "",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "New audit of Sections V-VI and Figs. 4-7: pricing, reductions, path repair, emulator comparison and ablations. Reinforced CG-Q mean gaps fall below 1%; CG-SA means remain 1-3% or 0-6% by topology. Warm-start alone narrows backend differences. Hardware speedup and full-problem certification are not established. https://arxiv.org/html/2609.37900v1"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://arxiv.org/abs/2609.37900 | https://arxiv.org/html/2609.37900v1",
          "after": "https://arxiv.org/abs/2609.37900"
        },
        "status_notes": {
          "before": "Primary arXiv record checked for title, authors and version history; no journal reference found there. This is not proof that no journal version exists.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-09-29) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "ramesh2026constrainedpreconditioning": {
      "citation_key": "ramesh2026constrainedpreconditioning",
      "record_key": "ramesh2026constrainedpreconditioning",
      "row_id": "E15",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Preprint; no journal reference on the checked primary record",
      "current_identifier": "arXiv:2608.28842v1",
      "current_venue": "arXiv preprint",
      "latest_version": "v1 (2026-08-28)",
      "primary_urls": [
        "https://arxiv.org/abs/2608.28842"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2608.28842",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-08-28) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Quantum Preconditioning For Constrained Optimization Problems\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2608.28842v1",
        "prior_version_inspected": "",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "New inclusion: Sections 3.2-3.7, 4.3-4.4, 5 and Appendix B checked for objective changes, analytic/emulated execution, omitted preprocessing, penalty-selection controls and certificate limits. https://arxiv.org/html/2608.28842v1"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://arxiv.org/abs/2608.28842 | https://arxiv.org/html/2608.28842v1",
          "after": "https://arxiv.org/abs/2608.28842"
        },
        "status_notes": {
          "before": "Primary arXiv record checked for title, authors and version history; no journal reference found there. This is not proof that no journal version exists.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-08-28) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "yalovetzky2026portfolio": {
      "citation_key": "yalovetzky2026portfolio",
      "record_key": "yalovetzky2026portfolio",
      "row_id": "E16",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal reference shown on retrieved arXiv record",
      "current_identifier": "arXiv:2607.01037v2",
      "current_venue": "arXiv preprint",
      "latest_version": "v2 (2026-07-13)",
      "primary_urls": [
        "https://arxiv.org/abs/2607.01037"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2607.01037",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v2 (2026-07-13) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Quantum-Informed Portfolio Selection\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2607.01037v2",
        "prior_version_inspected": "",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "New audit of version 2 methods, results and Appendix E.1. The first kernel, QAOA depth and repair are shared. Shot-based TTS is not uniformly lower: FTSE estimates are 185.58 versus 151.19 shots, with overlapping intervals. SA handles most small emulator kernels readily. Whole-system timing and a fixed-wrapper classical-sampler replacement are absent. https://arxiv.org/html/2607.01037v2"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Primary arXiv record checked for title, authors and version history; no journal reference found there. This is not proof that no journal version exists.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v2 (2026-07-13) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "munoz2025scaling": {
      "citation_key": "munoz2025scaling",
      "record_key": "munoz2025scaling",
      "row_id": "A1",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1103/PhysRevLett.134.160601",
      "current_venue": "Physical Review Letters",
      "latest_version": "journal version of record (2025-04-23)",
      "primary_urls": [
        "https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.134.160601",
        "https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevLett.134.160601",
        "https://api.crossref.org/works/10.1103/PhysRevLett.134.160601"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.134.160601",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Physical Review Letters 134, 160601; publication date 2025-04-23."
        },
        {
          "url": "https://api.crossref.org/works/10.1103/PhysRevLett.134.160601",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevLett.134.160601",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version",
        "prior_version_inspected": "journal version",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.134.160601",
          "after": "https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.134.160601 | https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevLett.134.160601 | https://api.crossref.org/works/10.1103/PhysRevLett.134.160601"
        },
        "status_notes": {
          "before": "Publisher names Humberto Munoz-Bauza and Daniel Lidar; title/volume 134/issue 16/article 160601/DOI match. Issue date April 25.",
          "after": "October 12 metadata refresh: published status and identifier retained; Physical Review Letters 134, 160601. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "pawlowski2026toward": {
      "citation_key": "pawlowski2026toward",
      "record_key": "pawlowski2026toward",
      "row_id": "A2",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1103/qcws-8kgm",
      "current_venue": "Physical Review Applied",
      "latest_version": "journal version of record (2026-07-08); arXiv v2 (2026-07-10)",
      "primary_urls": [
        "https://journals.aps.org/prapplied/abstract/10.1103/qcws-8kgm",
        "https://crossmark.crossref.org/dialog/?doi=10.1103/qcws-8kgm",
        "https://arxiv.org/abs/2505.22514",
        "https://api.crossref.org/works/10.1103/qcws-8kgm"
      ],
      "source_access_limits": "Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2505.22514",
          "location": "Submission history and journal-reference/related-DOI fields",
          "finding": "Latest arXiv v2 (2026-07-10) unchanged."
        },
        {
          "url": "https://journals.aps.org/prapplied/abstract/10.1103/qcws-8kgm",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Physical Review Applied 26, 014024; publication date 2026-07-08."
        },
        {
          "url": "https://api.crossref.org/works/10.1103/qcws-8kgm",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1103/qcws-8kgm",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "Journal version (published July 8, 2026), as recorded in the historical audit; eligibility derives from arXiv v1 (May 28, 2025), originally titled Closing the Quantum-Classical Scaling Gap in Approximate Optimization.",
        "prior_version_inspected": "journal version (journal version of pre-cutoff preprint)",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://journals.aps.org/prapplied/abstract/10.1103/qcws-8kgm | https://arxiv.org/abs/2505.22514 | https://arxiv.org/abs/2505.22514v1",
          "after": "https://journals.aps.org/prapplied/abstract/10.1103/qcws-8kgm | https://crossmark.crossref.org/dialog/?doi=10.1103/qcws-8kgm | https://arxiv.org/abs/2505.22514 | https://api.crossref.org/works/10.1103/qcws-8kgm"
        },
        "status_notes": {
          "before": "Current journal metadata matches. Accepted June 1, published July 8. Pre-cutoff v1 title differs. Latest arXiv v2 (July 10, 2026) and journal title are post-cutoff. The metadata/abstract check did not re-audit numerical scaling results.",
          "after": "October 12 metadata refresh: published status and identifier retained; Physical Review Applied 26, 014024. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread."
        }
      }
    },
    "chandarana2026quest": {
      "citation_key": "chandarana2026quest",
      "record_key": "chandarana2026quest",
      "row_id": "A3",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal version located in this status refresh",
      "current_identifier": "arXiv:2603.13607",
      "current_venue": "arXiv",
      "latest_version": "v1 (2026-03-13)",
      "primary_urls": [
        "https://arxiv.org/abs/2603.13607"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2603.13607",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-03-13) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"The Quest for Quantum Advantage in Combinatorial Optimization\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv v1 (2026-03-13); aggregate target and matched-time comparison selectively rechecked on 2026-10-12",
        "prior_version_inspected": "arXiv version current at cutoff",
        "empirical_refresh_date": "2026-10-12",
        "empirical_refresh_note": "Selective reread of abstract, Benchmark design and metrics, Sub-second latency regime, Figure 1 and Table 1 in arXiv v1. Clarifies target aggregation versus matched-time comparison; no experiment reproduction or full numerical re-audit. Source: https://arxiv.org/html/2603.13607v1"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-03-13) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "ebadi2022quantum": {
      "citation_key": "ebadi2022quantum",
      "record_key": "ebadi2022quantum",
      "row_id": "A4",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1126/science.abo6587",
      "current_venue": "Science",
      "latest_version": "journal version of record (2022-06-10); arXiv v1 (2022-02-18)",
      "primary_urls": [
        "https://authors.library.caltech.edu/records/2wqgt-6ev32",
        "https://crossmark.crossref.org/dialog/?doi=10.1126/science.abo6587",
        "https://arxiv.org/abs/2202.09372",
        "https://api.crossref.org/works/10.1126/science.abo6587"
      ],
      "source_access_limits": "Science publisher body returned an internal fetch error. Author-institution repository and publisher-deposited Crossref metadata verify volume, issue and full page range; arXiv confirms DOI and v1. Crossmark has no data; a DOI correction search found no correction, not proof of absence.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2202.09372",
          "location": "Submission history and journal-reference/related-DOI fields",
          "finding": "Latest arXiv v1 (2022-02-18) unchanged."
        },
        {
          "url": "https://authors.library.caltech.edu/records/2wqgt-6ev32",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Science 376(6598), 1209–1215; publication date 2022-06-10."
        },
        {
          "url": "https://api.crossref.org/works/10.1126/science.abo6587",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1126/science.abo6587",
          "location": "Crossmark status heading",
          "finding": "CrossMark data for this content is not currently available."
        }
      ],
      "search_queries": [
        "\"10.1126/science.abo6587\" correction"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version",
        "prior_version_inspected": "journal version",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark data unavailable; DOI/title correction search found no correction.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_check_result": {
          "before": "limited_primary_record",
          "after": "verified_primary_record"
        },
        "status_sources": {
          "before": "https://arxiv.org/abs/2202.09372 | https://authors.library.caltech.edu/records/2wqgt-6ev32 | https://www.science.org/doi/10.1126/science.abo6587",
          "after": "https://authors.library.caltech.edu/records/2wqgt-6ev32 | https://crossmark.crossref.org/dialog/?doi=10.1126/science.abo6587 | https://arxiv.org/abs/2202.09372 | https://api.crossref.org/works/10.1126/science.abo6587"
        },
        "status_notes": {
          "before": "arXiv record links Science 376,1209(2022) and matching DOI; author institution repository verifies June 10 publication and author list. Science publisher body blocked. Full page range/issue retained from existing bibliography, not independently read in publisher body.",
          "after": "October 12 metadata refresh: published status and identifier retained; Science 376(6598), 1209–1215. Crossmark has no data; the recorded DOI correction search located no correction. Existing empirical source versions and audit dates are retained; no empirical reread. Science publisher body returned an internal fetch error. Author-institution repository and publisher-deposited Crossref metadata verify volume, issue and full page range; arXiv confirms DOI and v1. Crossmark has no data; a DOI correction search found no correction, not proof of absence."
        }
      }
    },
    "andrist2023hardness": {
      "citation_key": "andrist2023hardness",
      "record_key": "andrist2023hardness",
      "row_id": "A5",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1103/PhysRevResearch.5.043277",
      "current_venue": "Physical Review Research",
      "latest_version": "journal version of record (2023-12-21)",
      "primary_urls": [
        "https://journals.aps.org/prresearch/abstract/10.1103/PhysRevResearch.5.043277",
        "https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevResearch.5.043277"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://journals.aps.org/prresearch/abstract/10.1103/PhysRevResearch.5.043277",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Physical Review Research 5, 043277; publication date 2023-12-21."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevResearch.5.043277",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version",
        "prior_version_inspected": "journal version",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://journals.aps.org/prresearch/abstract/10.1103/PhysRevResearch.5.043277",
          "after": "https://journals.aps.org/prresearch/abstract/10.1103/PhysRevResearch.5.043277 | https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevResearch.5.043277"
        },
        "status_notes": {
          "before": "Publisher title/volume 5/issue 4/article 043277/year/DOI match.",
          "after": "October 12 metadata refresh: published status and identifier retained; Physical Review Research 5, 043277. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "cazals2026identifying": {
      "citation_key": "cazals2026identifying",
      "record_key": "cazals2026identifying",
      "row_id": "A6",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1103/8gjv-ll1f",
      "current_venue": "Physical Review Applied",
      "latest_version": "journal version of record (2026-03-26)",
      "primary_urls": [
        "https://journals.aps.org/prapplied/abstract/10.1103/8gjv-ll1f",
        "https://crossmark.crossref.org/dialog/?doi=10.1103/8gjv-ll1f",
        "https://api.crossref.org/works/10.1103/8gjv-ll1f"
      ],
      "source_access_limits": "Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://journals.aps.org/prapplied/abstract/10.1103/8gjv-ll1f",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Physical Review Applied 25, 034085; publication date 2026-03-26."
        },
        {
          "url": "https://api.crossref.org/works/10.1103/8gjv-ll1f",
          "location": "message.title, container-title, author, volume, issue, page/article-number, published, relation, update-to",
          "finding": "Publisher-deposited metadata retrieved; no update-to or correction relation recorded."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1103/8gjv-ll1f",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version",
        "prior_version_inspected": "journal version",
        "empirical_refresh_date": "",
        "empirical_refresh_note": ""
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://journals.aps.org/prapplied/abstract/10.1103/8gjv-ll1f",
          "after": "https://journals.aps.org/prapplied/abstract/10.1103/8gjv-ll1f | https://crossmark.crossref.org/dialog/?doi=10.1103/8gjv-ll1f | https://api.crossref.org/works/10.1103/8gjv-ll1f"
        },
        "status_notes": {
          "before": "Publisher title/author list/volume 25/issue 3/article 034085/year/DOI match.",
          "after": "October 12 metadata refresh: published status and identifier retained; Physical Review Applied 25, 034085. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread."
        }
      }
    },
    "lu2026evidence": {
      "citation_key": "lu2026evidence",
      "record_key": "lu2026evidence",
      "row_id": "A7",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1038/s43588-026-01007-8",
      "current_venue": "Nature Computational Science",
      "latest_version": "journal version of record (2026-06-19)",
      "primary_urls": [
        "https://crossmark.crossref.org/dialog/?doi=10.1038/s43588-026-01007-8",
        "https://crossmark.crossref.org/dialog/?doi=10.1038/s43588-026-01007-8"
      ],
      "source_access_limits": "Publisher HTML and PDF failed to fetch; Crossmark verifies title, authors, DOI, publication date and current-document status. Previously verified volume 6/pages 882–893 are retained, not newly verified in a retrieved publisher body.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1038/s43588-026-01007-8",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Title, nine authors, DOI and online publication date 2026-06-19 confirmed by Crossmark. Volume 6/pages 882–893 retained from the previous audit, not independently reverified in this refresh."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1038/s43588-026-01007-8",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "journal version (published June 19, 2026)",
        "prior_version_inspected": "journal version (published June 19, 2026)",
        "empirical_refresh_date": "2026-10-06",
        "empirical_refresh_note": "Selective claim check of journal HTML https://www.nature.com/articles/s43588-026-01007-8: Table 1 and Results, Scalings of time complexities, support critical ratio 0.626, fits through n=70, bases 1.0077^n and 1.0070^n versus 1.0128^n, and differing quantum/classical cost definitions. Results, Experiment on superconducting quantum processors, and Figure 5 support the 13-qubit/22-variable demonstration. Co-design evidence does not instantiate a common-resource interaction contrast; no broader empirical re-audit."
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://www.nature.com/articles/s43588-026-01007-8",
          "after": "https://crossmark.crossref.org/dialog/?doi=10.1038/s43588-026-01007-8 | https://crossmark.crossref.org/dialog/?doi=10.1038/s43588-026-01007-8"
        },
        "status_notes": {
          "before": "Title/authors/DOI match. Publisher assigns volume 6, pages 882-893; the restored bibliography incorporates these publication details. Online publication June 19 predates August issue.",
          "after": "October 12 metadata refresh: published status and identifier retained; Nature Computational Science 6, 882–893. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher HTML and PDF failed to fetch; Crossmark verifies title, authors, DOI, publication date and current-document status. Previously verified volume 6/pages 882–893 are retained, not newly verified in a retrieved publisher body."
        }
      }
    },
    "he2026regularized": {
      "citation_key": "he2026regularized",
      "record_key": "he2026regularized",
      "row_id": "-",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal version located in this status refresh",
      "current_identifier": "arXiv:2603.10191",
      "current_venue": "arXiv",
      "latest_version": "v1 (2026-03-10)",
      "primary_urls": [
        "https://arxiv.org/abs/2603.10191"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2603.10191",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-03-10) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Regularized Warm-Started Quantum Approximate Optimization\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv v1 (2026-03-10); hardware-comparator characterization selectively rechecked on 2026-10-04",
        "prior_version_inspected": "arXiv version current at cutoff",
        "empirical_refresh_date": "2026-10-12",
        "empirical_refresh_note": "Selective October 12 reread of Figure 2 and Sections II.2, II.3, II.5, IV.1 and IV.5.5 confirms trapped-ion hardware, classical warm-start optimization, and local search on classical outputs. Extends the October 4 comparator check; no experiment reproduction or full resource-assumption audit. Source: https://arxiv.org/html/2603.10191v1"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://arxiv.org/abs/2603.10191 | https://arxiv.org/html/2603.10191v1",
          "after": "https://arxiv.org/abs/2603.10191"
        },
        "status_notes": {
          "before": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-03-10) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "tao2026multiobjective": {
      "citation_key": "tao2026multiobjective",
      "record_key": "tao2026multiobjective",
      "row_id": "-",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal version located in this status refresh",
      "current_identifier": "arXiv:2604.26477",
      "current_venue": "arXiv",
      "latest_version": "v2 (2026-05-20)",
      "primary_urls": [
        "https://arxiv.org/abs/2604.26477"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2604.26477",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v2 (2026-05-20) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Multi-Objective Optimization by Quantum-Annealing-Inspired Algorithms\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2604.26477v2 (May 20, 2026); selective timing-scope reread October 6, 2026",
        "prior_version_inspected": "arXiv version current at cutoff",
        "empirical_refresh_date": "2026-10-06",
        "empirical_refresh_note": "Selective timing-scope check: https://arxiv.org/html/2604.26477v2 Results and discussion, Sampling time advantage, Figure 1 and Table 1 compare sampling with quantum hardware. Sample quality and end-to-end solution time, Figure 2, includes construction, sampling and filtering versus classical DCM/DPA-a; the accompanying text allows quantum annealing potentially better end-to-end performance. The survey no longer infers a measured complete quantum-system ranking from these distinct comparisons. Other empirical fields were not comprehensively re-audited."
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. The arXiv comment identifies v2 changes to experimental presentation, an added four-objective evaluation and appendices; both versions precede the eligibility cutoff.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v2 (2026-05-20) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "safi2026reality": {
      "citation_key": "safi2026reality",
      "record_key": "safi2026reality",
      "row_id": "-",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal reference shown on retrieved arXiv record",
      "current_identifier": "arXiv:2607.13325v1",
      "current_venue": "arXiv preprint",
      "latest_version": "v1 (2026-07-14)",
      "primary_urls": [
        "https://arxiv.org/abs/2607.13325"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2607.13325",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-07-14) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"A Reality Check on Quantum Optimisation\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2607.13325v1",
        "prior_version_inspected": "",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "New audit of Sections III.C and V-VIII: assignment/sequence interface, formulations, platforms, references and timing limits. Fujitsu Digital Annealer is classical; its larger-scale results do not isolate quantum value. Formulation and platform effects overlap, and communication, API and queueing costs are omitted. https://arxiv.org/html/2607.13325v1"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Primary arXiv record checked for title, authors and version history; no journal reference found there. This is not proof that no journal version exists.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-07-14) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "bantysh2026disentangling": {
      "citation_key": "bantysh2026disentangling",
      "record_key": "bantysh2026disentangling",
      "row_id": "-",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal reference shown on retrieved arXiv record",
      "current_identifier": "arXiv:2609.15738v1",
      "current_venue": "arXiv preprint",
      "latest_version": "v1 (2026-09-14)",
      "primary_urls": [
        "https://arxiv.org/abs/2609.15738"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2609.15738",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-09-14) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Disentangling QAOA\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2609.15738v1",
        "prior_version_inspected": "",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "New audit of the entanglement regime, GSet protocol, results and scope. The GSet schedule is trained on G1, G23 and G81, including the 20,000-variable G81 instance; those cases are not held out. Best-of-ten quality and preprocessing exclusions limit runtime comparisons. https://arxiv.org/html/2609.15738v1"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Primary arXiv record checked for title, authors and version history; no journal reference found there. This is not proof that no journal version exists.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-09-14) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "gaidai2026benchmarking": {
      "citation_key": "gaidai2026benchmarking",
      "record_key": "gaidai2026benchmarking",
      "row_id": "-",
      "record_kind": "study",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal reference shown on retrieved arXiv record",
      "current_identifier": "arXiv:2607.15543v1",
      "current_venue": "arXiv preprint",
      "latest_version": "v1 (2026-07-17)",
      "primary_urls": [
        "https://arxiv.org/abs/2607.15543"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2607.15543",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-07-17) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Benchmarking Hybrid Quantum-Classical Algorithms for Power Grid Optimization Problems\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": "arXiv:2607.15543v1",
        "prior_version_inspected": "",
        "empirical_refresh_date": "2026-10-04",
        "empirical_refresh_note": "New audit of the binary/continuous interface, generated instances, metrics, controls and timing. Only the 100 fastest variational-converging instances of 120 per size are retained for every arm. Quantum simulation time is removed from the charged budget. The resulting negative component finding is restricted to these small instances and protocols. https://arxiv.org/html/2607.15543v1"
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Primary arXiv record checked for title, authors and version history; no journal reference found there. This is not proof that no journal version exists.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-07-17) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "araujo2026hybrid": {
      "citation_key": "araujo2026hybrid",
      "record_key": "araujo2026hybrid",
      "row_id": "X1",
      "record_kind": "exclusion",
      "checked_on": "2026-10-12",
      "current_status": "Preprint; no journal publication identified in checked primary records",
      "current_identifier": "arXiv:2606.29647",
      "current_venue": "arXiv",
      "latest_version": "v1 (2026-06-28)",
      "primary_urls": [
        "https://arxiv.org/abs/2606.29647",
        "https://arxiv.org/abs/2607.07336"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2606.29647",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2026-06-28) remains current; no journal reference or journal DOI is displayed."
        },
        {
          "url": "https://arxiv.org/abs/2607.07336",
          "location": "Title and submission history",
          "finding": "Separate companion remains v1 (2026-07-08), not a revision of arXiv:2606.29647."
        }
      ],
      "search_queries": [
        "\"Hybrid Quantum Neighborhood Selection: NISQ-Compatible\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": null,
        "prior_version_inspected": null,
        "empirical_refresh_date": null,
        "empirical_refresh_note": null
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven. Separate July 8 HQNS companion arXiv2607.07336 shares authors, but is not a new version of this record.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-06-28) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread. The separately identified HQNS companion remains arXiv:2607.07336v1; its existing screen-only disposition is unchanged."
        }
      }
    },
    "X2": {
      "citation_key": "",
      "record_key": "X2",
      "row_id": "X2",
      "record_kind": "exclusion",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal version located in this status refresh",
      "current_identifier": "arXiv:2605.17628",
      "current_venue": "arXiv",
      "latest_version": "v2 (2026-05-31)",
      "primary_urls": [
        "https://arxiv.org/abs/2605.17628"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2605.17628",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v2 (2026-05-31) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"A Penalty-Free Pipeline for Direct Quantum-Annealer Portfolio Optimization\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": null,
        "prior_version_inspected": null,
        "empirical_refresh_date": null,
        "empirical_refresh_note": null
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://arxiv.org/abs/2605.17628 | https://zenodo.org/records/20103218",
          "after": "https://arxiv.org/abs/2605.17628"
        },
        "status_notes": {
          "before": "Title, author, current arXiv version and submission history verified on the primary arXiv record. It shows no journal reference or journal DOI. Exact-title searching located no journal version; the author-deposited Zenodo record is explicitly a preprint. This is a bounded publication-status check, not proof of nonpublication. No full-text empirical reread or change to exclusion scope was performed.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v2 (2026-05-31) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "sharma2025adaptive": {
      "citation_key": "sharma2025adaptive",
      "record_key": "sharma2025adaptive",
      "row_id": "X3",
      "record_kind": "exclusion",
      "checked_on": "2026-10-12",
      "current_status": "preprint; no journal version located in this status refresh",
      "current_identifier": "arXiv:2506.14250",
      "current_venue": "arXiv",
      "latest_version": "v1 (2025-06-17)",
      "primary_urls": [
        "https://arxiv.org/abs/2506.14250"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier",
        "submission history",
        "journal-reference and related-DOI fields"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2506.14250",
          "location": "Title/authors; cite-as version; submission history; journal-reference/related-DOI block (no journal link shown).",
          "finding": "v1 (2025-06-17) remains current; no journal reference or journal DOI is displayed."
        }
      ],
      "search_queries": [
        "\"Adaptive Graph Shrinking for Quantum Optimization of Constrained Combinatorial Problems\" journal"
      ],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": null,
        "prior_version_inspected": null,
        "empirical_refresh_date": null,
        "empirical_refresh_note": null
      },
      "correction_check": {
        "outcome": "No newer version or withdrawal notice shown on arXiv; no matching journal publication found by bounded title search.",
        "limitation": "Journal nonpublication cannot be proved from an absent arXiv journal reference or title-search result."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_notes": {
          "before": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication.",
          "after": "October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2025-06-17) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    },
    "holliday2026advanced": {
      "citation_key": "holliday2026advanced",
      "record_key": "holliday2026advanced",
      "row_id": "X4",
      "record_kind": "exclusion",
      "checked_on": "2026-10-12",
      "current_status": "Published journal article",
      "current_identifier": "doi:10.1007/s42484-026-00375-8",
      "current_venue": "Quantum Machine Intelligence",
      "latest_version": "journal version of record (2026-03-23); arXiv v2 (2025-12-17)",
      "primary_urls": [
        "https://link.springer.com/article/10.1007/s42484-026-00375-8",
        "https://crossmark.crossref.org/dialog/?doi=10.1007/s42484-026-00375-8",
        "https://arxiv.org/abs/2501.12652"
      ],
      "source_access_limits": "No source-access limitation affected this metadata check. Full empirical results were not re-extracted.",
      "checked_fields": [
        "title",
        "author list",
        "publication status",
        "identifier"
      ],
      "source_locators": [
        {
          "url": "https://arxiv.org/abs/2501.12652",
          "location": "Submission history and journal-reference/related-DOI fields",
          "finding": "Latest arXiv v2 (2025-12-17) unchanged."
        },
        {
          "url": "https://link.springer.com/article/10.1007/s42484-026-00375-8",
          "location": "Publisher bibliographic header/Information/About this article; or Crossref message fields for API source; Caltech Details for institutional repository.",
          "finding": "Quantum Machine Intelligence 8, 37; publication date 2026-03-23."
        },
        {
          "url": "https://crossmark.crossref.org/dialog/?doi=10.1007/s42484-026-00375-8",
          "location": "Crossmark status heading",
          "finding": "Document is current; no update listed."
        }
      ],
      "search_queries": [],
      "bibtex_changes": [],
      "material_claim_changes": [],
      "empirical_reread_performed": false,
      "empirical_versions_preserved": {
        "version_inspected": null,
        "prior_version_inspected": null,
        "empirical_refresh_date": null,
        "empirical_refresh_note": null
      },
      "correction_check": {
        "outcome": "Crossmark reports current; no update listed.",
        "limitation": "Update metadata is not a full empirical reread or proof that every possible correction has been located."
      },
      "status_check_result": "verified_primary_record",
      "proposed_row_field_changes": {
        "status_check_date": {
          "before": "2026-10-04",
          "after": "2026-10-12"
        },
        "status_sources": {
          "before": "https://link.springer.com/article/10.1007/s42484-026-00375-8 | https://arxiv.org/abs/2501.12652",
          "after": "https://link.springer.com/article/10.1007/s42484-026-00375-8 | https://crossmark.crossref.org/dialog/?doi=10.1007/s42484-026-00375-8 | https://arxiv.org/abs/2501.12652"
        },
        "status_notes": {
          "before": "Publisher title, James B. Holliday/Eneko Osaba/Khoa Luu, QMI 8:37/DOI match; accepted February 20,2026. Journal status confirmed despite no arXiv journal-ref.",
          "after": "October 12 metadata refresh: published status and identifier retained; Quantum Machine Intelligence 8, 37. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread."
        }
      }
    }
  },
  "provenance_policy": "Primary publication and version metadata only. Bounded searches cannot establish nonpublication. No full empirical reread, code audit or experiment reproduction was performed in this refresh. Raw Crossref/Crossmark retrievals remain in /tmp/refresh20261012 for inspection; only concise derived metadata should be archived in the repository."
}


==> anc/supplementary__status-checks__README.txt <==
Publication/status records

CURRENT: 2026-10-12/ contains the bounded October 12 refresh of all 28
previously audited studies and four historical exclusions, 27 other preprints
(two overlap the exclusions), and three additional published/correction-sensitive
records. Primary URLs, exact changes, search limits and access limits are explicit.
New empirical additions are separately extracted in discovery-search/2026-10-12/
and supplementary_studies.csv. No experiments were reproduced.

HISTORICAL: group-a.json, group-b.json and publication_status_checks.csv retain
the October 4 status pass below. It preceded the October 4 literature extension;
its 21-study count and June 30 eligibility boundary describe that earlier stage,
not the current manuscript. These records have not been redated.

Publication-status refresh: October 4, 2026
Eligibility cutoff: June 30, 2026
Historical evidence audit: July 27, 2026

publication_status_checks.csv summarizes 30 distinct publication/audit records.
group-a.json and group-b.json preserve full primary URLs, version information,
metadata recommendations, selective empirical rereads, and access limitations.
Overlapping checks are retained as corroborating records. Check dates describe
publication-status verification, not a full re-extraction of empirical results.
The manuscript CSVs retain historical empirical provenance separately.

Coverage includes all 21 study records, four historical exclusions, the Slysz
corrigendum, and additional related/status-sensitive bibliography records.
No journal version located means none was found in the checked primary records
and targeted searches. It is not proof that no publication exists.

Selective empirical corrections: qReduMIS's published SaReduMIS comparison;
Lozano v3's expanded matched-time comparison; He et al.'s implemented classical
comparisons and projected runtime claim; Vodeb's distinction between 250 QUBO
variables and 251 mapped Max-Cut vertices. Other experimental fields were not
fully re-audited. The original selection cutoff and source-version policy stand.

Access limits remain explicit for Slysz and its corrigendum, Wagner, and Ebadi.
The Slysz corrigendum body could not be reopened, so this refresh establishes
its publication identity without certifying its scientific impact.


==> anc/supplementary__status-checks__group-a.json <==
{
  "perron2026iterative": {
    "citation_key": "perron2026iterative",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2603.28933"
    ],
    "status_notes": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. ",
    "current_identifier": "arXiv:2603.28933",
    "current_venue": "arXiv",
    "verified_title": "Iterative Optimization with Partial Convergence Guarantees on Neutral Atom Quantum Computers",
    "verified_authors": [
      "Cédrick Perron",
      "Yves Bérubé-Lauzière",
      "Victor Drouin-Touchette"
    ],
    "current_version": "v1",
    "version_history": [
      {
        "version": "v1",
        "date": "2026-03-30"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff.",
    "historic_empirical_version": "arXiv v1 (2026-03-30)",
    "recommended_bibtex_changes": {
      "entry_type": "misc",
      "retain_citation_key": true,
      "eprint": "2603.28933",
      "archivePrefix": "arXiv",
      "note": "Preprint; v1, 2026-03-30"
    },
    "evidence_change_assessment": "No new version-based empirical update is required from this status check; full numerical results were not reaudited.",
    "empirical_corrections": {},
    "journal_metadata": null
  },
  "pennington2025boosting": {
    "citation_key": "pennington2025boosting",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2509.10657"
    ],
    "status_notes": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. Search snippets can show the obsolete v1 abstract. The directly opened current record is v2; retain the manuscript’s version-specific empirical provenance.",
    "current_identifier": "arXiv:2509.10657",
    "current_venue": "arXiv",
    "verified_title": "Boosting Sparsity in Graph Decompositions with QAOA Sampling",
    "verified_authors": [
      "George Pennington",
      "Naeimeh Mohseni",
      "Oscar Wallis",
      "Francesca Schiavello",
      "Stefano Mensa",
      "Corey O'Meara",
      "Giorgio Cortiana",
      "Víctor Valls"
    ],
    "current_version": "v2",
    "version_history": [
      {
        "version": "v1",
        "date": "2025-09-12"
      },
      {
        "version": "v2",
        "date": "2025-11-14"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff.",
    "historic_empirical_version": "arXiv v2 (2025-11-14)",
    "recommended_bibtex_changes": {
      "entry_type": "misc",
      "retain_citation_key": true,
      "eprint": "2509.10657",
      "archivePrefix": "arXiv",
      "note": "Preprint; v2, 2025-11-14"
    },
    "evidence_change_assessment": "No new version-based empirical update is required from this status check; full numerical results were not reaudited.",
    "empirical_corrections": {},
    "journal_metadata": null
  },
  "lozano2026where": {
    "citation_key": "lozano2026where",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2605.17623",
      "https://arxiv.org/abs/2605.17623v2",
      "https://arxiv.org/html/2605.17623v3"
    ],
    "status_notes": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. The latest v3 already existed before the old July 27 check date, but the historical audit explicitly used v2. A selective empirical refresh to v3 is separately documented below.",
    "current_identifier": "arXiv:2605.17623",
    "current_venue": "arXiv",
    "verified_title": "Where the Quantum Lives in D-Wave Hybrid Portfolio Optimization: An Operational Decomposition Audit",
    "verified_authors": [
      "Luis Lozano"
    ],
    "current_version": "v3",
    "version_history": [
      {
        "version": "v1",
        "date": "2026-05-17"
      },
      {
        "version": "v2",
        "date": "2026-06-02"
      },
      {
        "version": "v3",
        "date": "2026-07-12"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff.",
    "historic_empirical_version": "arXiv v2 (2026-06-02)",
    "recommended_bibtex_changes": {
      "entry_type": "misc",
      "retain_citation_key": true,
      "eprint": "2605.17623",
      "archivePrefix": "arXiv",
      "note": "Preprint; v3, 2026-07-12"
    },
    "evidence_change_assessment": "Latest v3 retains 54 certified comparisons and QPU mean 0.034 s, but expands the matched-budget Tabu control from 24 to 36 instances with 108 seeded runs and mean absolute gap 0.00078. This is a post-cutoff empirical version update, separately from publication-status verification.",
    "empirical_corrections": {
      "comparison_design": "Service matches proven optima on all 54 certified head-to-head instances at N<=120. Expanded matched-budget Tabu comparison: 36 instances, 108 seeded five-second CPU runs; mean absolute objective gap to CQM 0.00078, maximum 0.00798. An external reproducibility control, not an internal QPU ablation.",
      "instance_family": "Cardinality-constrained portfolios, N=10-640; expanded Tabu control at N=50,80,120,200,400,640.",
      "quantum_role": "Proprietary hybrid service; mean QPU access 0.034 s of a five-second nominal budget.",
      "classical_role": "Gurobi optimality anchors and matched-budget Tabu control; residual service time not resolved into classical computation, orchestration or budget granularity.",
      "target_quality_definition": "Agreement with Gurobi optima on the certified subset; absolute mean-variance objective gap to hybrid CQM for Tabu controls.",
      "timing_boundary": "Service-reported time and SDK fields; five-second nominal service budget and five-second CPU Tabu runs.",
      "uncertainty_reporting": "108 Tabu runs: three fixed algorithm seeds per each of 36 instances; mean and maximum absolute gaps reported.",
      "hardware_software_versions": "TabuSampler 1.7.0 on Apple M3 Max; proprietary D-Wave hybrid service. Immutable service identifier not re-extracted.",
      "certificate_status": "External Gurobi certificates anchor the certified subset; no certificate of causal QPU contribution."
    },
    "journal_metadata": null,
    "empirical_refresh_date": "2026-10-04",
    "empirical_refresh_note": "Selectively checked v3 abstract and matched-budget subsection/Table 8 against v2 abstract. Update version provenance and label post-cutoff expanded control; do not claim all service or artifact fields reaudited.",
    "recommended_version_inspected": "arXiv v3 (2026-07-12); post-cutoff expanded Tabu control selectively rechecked on 2026-10-04"
  },
  "lopezbanos2026performance": {
    "citation_key": "lopezbanos2026performance",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2601.14024",
      "https://qci.dlr.de/publikation/paper-performance-enhancing-of-hybrid-quantum-classical-benders-algorithm-for-milp-optimazation/"
    ],
    "status_notes": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. Institutional DLR publication record also identifies this as arXiv (2026). Current v3 was submitted June 30 at 07:42:22 UTC, within the eligibility cutoff.",
    "current_identifier": "arXiv:2601.14024",
    "current_venue": "arXiv",
    "verified_title": "Performance enhancing of hybrid quantum-classical Benders approach for MILP optimization",
    "verified_authors": [
      "Sergio López-Baños",
      "Elisabeth Lobe",
      "Ontje Lünsdorf",
      "Oriol Raventós"
    ],
    "current_version": "v3",
    "version_history": [
      {
        "version": "v1",
        "date": "2026-01-20"
      },
      {
        "version": "v2",
        "date": "2026-06-25"
      },
      {
        "version": "v3",
        "date": "2026-06-30"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff.",
    "historic_empirical_version": "Unpinned arXiv citation in original bibliography",
    "recommended_bibtex_changes": {
      "entry_type": "misc",
      "retain_citation_key": true,
      "eprint": "2601.14024",
      "archivePrefix": "arXiv",
      "note": "Preprint; v3, 2026-06-30"
    },
    "evidence_change_assessment": "No new version-based empirical update is required from this status check; full numerical results were not reaudited.",
    "empirical_corrections": {},
    "journal_metadata": null
  },
  "chandarana2026quest": {
    "citation_key": "chandarana2026quest",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2603.13607"
    ],
    "status_notes": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. ",
    "current_identifier": "arXiv:2603.13607",
    "current_venue": "arXiv",
    "verified_title": "The Quest for Quantum Advantage in Combinatorial Optimization: End-to-end Benchmarking of Quantum Solvers vs. Multi-core Classical Solvers",
    "verified_authors": [
      "Pranav Chandarana",
      "Alejandro Gomez Cadavid",
      "Enrique Solano",
      "Thorsten Koch",
      "Stefan Woerner",
      "Narendra N. Hegade"
    ],
    "current_version": "v1",
    "version_history": [
      {
        "version": "v1",
        "date": "2026-03-13"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff.",
    "historic_empirical_version": "arXiv version current at cutoff; now resolved to v1 (2026-03-13)",
    "recommended_bibtex_changes": {
      "entry_type": "misc",
      "retain_citation_key": true,
      "eprint": "2603.13607",
      "archivePrefix": "arXiv",
      "note": "Preprint; v1, 2026-03-13"
    },
    "evidence_change_assessment": "No new version-based empirical update is required from this status check; full numerical results were not reaudited.",
    "empirical_corrections": {},
    "journal_metadata": null
  },
  "he2026regularized": {
    "citation_key": "he2026regularized",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2603.10191",
      "https://arxiv.org/html/2603.10191v1"
    ],
    "status_notes": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. ",
    "current_identifier": "arXiv:2603.10191",
    "current_venue": "arXiv",
    "verified_title": "Regularized Warm-Started Quantum Approximate Optimization and Conditions for Surpassing Classical Solvers on the Max-Cut Problem",
    "verified_authors": [
      "Zichang He",
      "Anuj Apte",
      "Brandon Augustino",
      "Arman Babakhani",
      "Abid Khan",
      "Sivaprasad Omanakuttan",
      "Ruslan Shaydulin"
    ],
    "current_version": "v1",
    "version_history": [
      {
        "version": "v1",
        "date": "2026-03-10"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff.",
    "historic_empirical_version": "arXiv version current at cutoff; now resolved to v1 (2026-03-10)",
    "recommended_bibtex_changes": {
      "entry_type": "misc",
      "retain_citation_key": true,
      "eprint": "2603.10191",
      "archivePrefix": "arXiv",
      "note": "Preprint; v1, 2026-03-10"
    },
    "evidence_change_assessment": "Correct a prior interpretation error, not a new version: Figure 2 and Section II.3 compare implemented GW and HLZ against hardware outputs on five 96-node graphs. Section IV.5 describes those implementations. The stronger unrestricted Burer-Monteiro crossover remains projected.",
    "empirical_corrections": {
      "inclusion_reason": "Hardware solution-quality counterpoint with explicit classical comparators; distinguish measured comparisons from projected unrestricted-solver crossover.",
      "comparison_design": "Five 96-node 3-regular graphs: hardware RWS-QAOA versus implemented GW and HLZ. Without local search it beats GW and approaches HLZ in approximation ratio; with one local-search step it surpasses HLZ, especially in success probability. Unrestricted strengthened Burer-Monteiro crossover is projected.",
      "instance_family": "Five 96-node 3-regular Max-Cut graphs for the hardware comparison.",
      "target_quality_definition": "Approximation ratio to the optimal cut and probability of finding an optimal cut.",
      "timing_boundary": "Measured hardware quality comparison; future fault-tolerant runtime crossover against unrestricted strengthened Burer-Monteiro is a projection, not a measured current-hardware speedup.",
      "hardware_software_versions": "Quantinuum Helios, 96 physical qubits; RWS-QAOA and standard QAOA depths through p=4. Classical GW/HLZ implementations described in Section IV.5.",
      "uncertainty_reporting": "Figure 2 reports standard errors.",
      "certificate_status": "Optimal reference cuts define comparison metrics; the quantum routine does not itself certify optimality."
    },
    "journal_metadata": null,
    "empirical_refresh_date": "2026-10-04",
    "empirical_refresh_note": "Selective reread of Figure 2, Sections II.3, II.5 and IV.5. No claim to have reaudited every simulation/resource assumption.",
    "recommended_version_inspected": "arXiv v1 (2026-03-10); hardware-comparator characterization selectively rechecked on 2026-10-04"
  },
  "tao2026multiobjective": {
    "citation_key": "tao2026multiobjective",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2604.26477"
    ],
    "status_notes": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. The arXiv comment identifies v2 changes to experimental presentation, an added four-objective evaluation and appendices; both versions precede the eligibility cutoff.",
    "current_identifier": "arXiv:2604.26477",
    "current_venue": "arXiv",
    "verified_title": "Multi-Objective Optimization by Quantum-Annealing-Inspired Algorithms",
    "verified_authors": [
      "Xian-Zhe Tao",
      "Pavel Mosharev",
      "Man-Hong Yung"
    ],
    "current_version": "v2",
    "version_history": [
      {
        "version": "v1",
        "date": "2026-04-29"
      },
      {
        "version": "v2",
        "date": "2026-05-20"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff.",
    "historic_empirical_version": "arXiv version current at cutoff; now resolved to v2 (2026-05-20)",
    "recommended_bibtex_changes": {
      "entry_type": "misc",
      "retain_citation_key": true,
      "eprint": "2604.26477",
      "archivePrefix": "arXiv",
      "note": "Preprint; v2, 2026-05-20"
    },
    "evidence_change_assessment": "No new version-based empirical update is required from this status check; full numerical results were not reaudited.",
    "empirical_corrections": {},
    "journal_metadata": null
  },
  "sharma2025adaptive": {
    "citation_key": "sharma2025adaptive",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2506.14250"
    ],
    "status_notes": "Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. ",
    "current_identifier": "arXiv:2506.14250",
    "current_venue": "arXiv",
    "verified_title": "Adaptive Graph Shrinking for Quantum Optimization of Constrained Combinatorial Problems",
    "verified_authors": [
      "Monit Sharma",
      "Hoong Chuin Lau"
    ],
    "current_version": "v1",
    "version_history": [
      {
        "version": "v1",
        "date": "2025-06-17"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff.",
    "historic_empirical_version": "arXiv v1; the study remains in the exclusion log",
    "recommended_bibtex_changes": {
      "entry_type": "misc",
      "retain_citation_key": true,
      "eprint": "2506.14250",
      "archivePrefix": "arXiv",
      "note": "Preprint; v1, 2025-06-17"
    },
    "evidence_change_assessment": "No new version-based empirical update is required from this status check; full numerical results were not reaudited.",
    "empirical_corrections": {},
    "journal_metadata": null
  },
  "schuetz2026qredumis": {
    "citation_key": "schuetz2026qredumis",
    "current_status": "published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://journals.aps.org/prresearch/abstract/10.1103/nh3b-1wv5",
      "https://journals.aps.org/prresearch/pdf/10.1103/nh3b-1wv5",
      "https://arxiv.org/abs/2503.12551"
    ],
    "status_notes": "APS and arXiv agree on the published record. Replace the obsolete in-press status. The journal title omits the qReduMIS prefix used in the arXiv title.",
    "current_identifier": "doi:10.1103/nh3b-1wv5",
    "current_venue": "Physical Review Research",
    "verified_title": "Quantum-informed reduction algorithm for the maximum independent set problem",
    "verified_authors": [
      "Martin J. A. Schuetz",
      "Romina Yalovetzky",
      "Ruben S. Andrist",
      "Grant Salton",
      "Yue Sun",
      "Rudy Raymond",
      "Shouvanik Chakrabarti",
      "Atithi Acharya",
      "Ruslan Shaydulin",
      "Marco Pistoia",
      "Helmut G. Katzgraber"
    ],
    "journal_metadata": {
      "journal": "Physical Review Research",
      "volume": "8",
      "issue": "3",
      "article_number": "033296",
      "year": 2026,
      "doi": "10.1103/nh3b-1wv5",
      "published": "2026-09-10",
      "accepted": "2026-07-20",
      "received": "2025-05-02",
      "revised": "2025-11-14"
    },
    "current_version": "journal version of record (2026-09-10); latest arXiv v3 (2026-07-10)",
    "version_history": [
      {
        "version": "v1",
        "date": "2025-03-16"
      },
      {
        "version": "v2",
        "date": "2026-07-01"
      },
      {
        "version": "v3",
        "date": "2026-07-10"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "arXiv v1 predates cutoff; SaReduMIS comparison first enters the audited record through post-cutoff v2.",
    "historic_empirical_version": "arXiv v2 (2026-07-01)",
    "recommended_bibtex_changes": {
      "entry_type": "article",
      "volume": "8",
      "number": "3",
      "pages": "033296",
      "year": "2026",
      "doi": "10.1103/nh3b-1wv5",
      "remove_from_note": "Accepted July 20, 2026; in press.",
      "retain_note_information": "Preprint arXiv:2503.12551 and existing code repository can remain."
    },
    "evidence_change_assessment": "Published PDF selectively rechecked: it preserves the fixed clique-removal wrapper, SaReduMIS success probability one on all 39 instances including nine irreducible cases, and 500 replicas with two SA steps against 1000 quantum measurements. Publication does not convert nominal counts into matched resources.",
    "empirical_refresh_date": "2026-10-04",
    "empirical_refresh_note": "Selective verification against journal PDF pp. 6 and 8; historical v2 provenance retained, published support added. No full audit of all numerical fields or code artifact.",
    "recommended_version_inspected": "arXiv v2 (2026-07-01), with central SaReduMIS claims selectively rechecked against journal version of record (2026-09-10) on 2026-10-04",
    "empirical_corrections": {}
  },
  "vodeb2026accuracy": {
    "citation_key": "vodeb2026accuracy",
    "current_status": "published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://link.springer.com/article/10.1007/s11128-026-05263-5",
      "https://arxiv.org/abs/2412.07460"
    ],
    "status_notes": "Bibliographic metadata remains correct. Publisher gives acceptance June 15 and version of record July 3; that acceptance date alone does not establish when accepted status became publicly available.",
    "current_identifier": "doi:10.1007/s11128-026-05263-5",
    "current_venue": "Quantum Information Processing",
    "verified_title": "Accuracy and performance evaluation of quantum, classical and hybrid solvers for the Max-Cut problem",
    "verified_authors": [
      "Jaka Vodeb",
      "Vid Eržen",
      "Timotej Hrga",
      "Janez Povh"
    ],
    "journal_metadata": {
      "journal": "Quantum Information Processing",
      "volume": "25",
      "article_number": "240",
      "year": 2026,
      "doi": "10.1007/s11128-026-05263-5",
      "published": "2026-07-03",
      "accepted": "2026-06-15",
      "received": "2025-05-08"
    },
    "current_version": "journal version of record (2026-07-03); arXiv v1 (2024-12-10)",
    "version_history": [
      {
        "version": "v1",
        "date": "2024-12-10"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates cutoff.",
    "historic_empirical_version": "journal version (2026-07-03)",
    "recommended_bibtex_changes": {},
    "evidence_change_assessment": "Section 4.1 explains that QUBO-to-Max-Cut adds one vertex; Section 4.2 explicitly certifies bqp250 instances at 251 graph vertices. Thus the survey’s below-251 graph threshold should be corrected. The abstract uses 250 inconsistently with its own graph-size convention. Overall quality/comparator interpretation is unchanged.",
    "empirical_refresh_date": "2026-10-04",
    "empirical_refresh_note": "Selectively reread Sections 4.1, 4.2 and 5, resolving QUBO-variable versus Max-Cut-vertex counts and confirming heterogeneous timing caution. No full re-audit of all instance results.",
    "empirical_corrections": {
      "target_quality_definition": "Certified Max-Cut optima through 251 vertices (250 original QUBO variables); best-known solution quality above."
    }
  },
  "lozano2026direct": {
    "citation_key": "lozano2026direct",
    "exclusion_id": "X2",
    "current_status": "preprint; no journal version located in this status refresh",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2605.17628",
      "https://zenodo.org/records/20103218"
    ],
    "status_notes": "Title, author, current arXiv version and submission history verified on the primary arXiv record. It shows no journal reference or journal DOI. Exact-title searching located no journal version; the author-deposited Zenodo record is explicitly a preprint. This is a bounded publication-status check, not proof of nonpublication. No full-text empirical reread or change to exclusion scope was performed.",
    "current_identifier": "arXiv:2605.17628",
    "current_venue": "arXiv",
    "verified_title": "A Penalty-Free Pipeline for Direct Quantum-Annealer Portfolio Optimization",
    "verified_authors": [
      "Luis Lozano"
    ],
    "current_version": "v2",
    "version_history": [
      {
        "version": "v1",
        "date": "2026-05-17",
        "submitted_utc": "2026-05-17 19:50:04"
      },
      {
        "version": "v2",
        "date": "2026-05-31",
        "submitted_utc": "2026-05-31 08:51:45"
      }
    ],
    "eligibility_cutoff": "2026-06-30",
    "eligibility_basis": "First arXiv version predates the cutoff; remains an excluded companion study in the audit.",
    "historic_empirical_version": "Preserve the existing exclusion-log provenance; empirical evidence not reaudited.",
    "recommended_bibtex_changes": {
      "add_to_main_bibliography": false,
      "reason": "Excluded companion; publication-status refresh only."
    },
    "evidence_change_assessment": "Publication status only. Preserve existing exclusion and empirical provenance.",
    "empirical_corrections": {},
    "journal_metadata": null
  }
}


==> anc/supplementary__status-checks__group-b.json <==
{
  "ponce2025graph": {
    "citation_key": "ponce2025graph",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://link.springer.com/article/10.1007/s11128-025-04675-z"
    ],
    "status_notes": "Publisher title, complete author list, volume24/article60/year/DOI match.",
    "current_identifier": "10.1007/s11128-025-04675-z",
    "current_venue": "Quantum Information Processing",
    "verified_metadata": {
      "title": "Graph decomposition techniques for solving combinatorial optimization problems with variational quantum algorithms",
      "journal": "Quantum Information Processing",
      "volume": "24",
      "pages": "60",
      "year": "2025",
      "doi": "10.1007/s11128-025-04675-z",
      "publication_date": "2025-02-18"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "dupont2025benchmarking": {
    "citation_key": "dupont2025benchmarking",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://journals.aps.org/prapplied/abstract/10.1103/PhysRevApplied.23.014045"
    ],
    "status_notes": "Publisher title, complete author order, volume23/issue1/article014045/year/DOI match.",
    "current_identifier": "10.1103/PhysRevApplied.23.014045",
    "current_venue": "Physical Review Applied",
    "verified_metadata": {
      "title": "Benchmarking quantum optimization for the maximum-cut problem on a superconducting quantum computer",
      "journal": "Physical Review Applied",
      "volume": "23",
      "number": "1",
      "pages": "014045",
      "year": "2025",
      "doi": "10.1103/PhysRevApplied.23.014045",
      "publication_date": "2025-01-22"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "kim2025quantum": {
    "citation_key": "kim2025quantum",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://www.nature.com/articles/s41534-025-01020-1",
      "https://www.nature.com/articles/s41534-025-01020-1.pdf",
      "https://crossmark.crossref.org/dialog/?doi=10.1038%2Fs41534-025-01020-1"
    ],
    "status_notes": "Publisher PDF and indexed publisher/Crossmark records agree on title, six authors, npj Quantum Information11:77. Crossmark says document current; no listed correction.",
    "current_identifier": "10.1038/s41534-025-01020-1",
    "current_venue": "npj Quantum Information",
    "verified_metadata": {
      "title": "Quantum annealing for combinatorial optimization: a benchmarking study",
      "journal": "npj Quantum Information",
      "volume": "11",
      "number": "1",
      "pages": "77",
      "year": "2025",
      "doi": "10.1038/s41534-025-01020-1",
      "publication_date": "2025-05-16"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "tasseff2024emerging": {
    "citation_key": "tasseff2024emerging",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://link.springer.com/article/10.1007/s10732-024-09530-5"
    ],
    "status_notes": "Version of record August2; issue December2024. Publisher volume30/pages325–358/year/DOI match.",
    "current_identifier": "10.1007/s10732-024-09530-5",
    "current_venue": "Journal of Heuristics",
    "verified_metadata": {
      "title": "On the emerging potential of quantum annealing hardware for combinatorial optimization",
      "journal": "Journal of Heuristics",
      "volume": "30",
      "number": "5--6",
      "pages": "325--358",
      "year": "2024",
      "doi": "10.1007/s10732-024-09530-5",
      "publication_date": "2024-08-02"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "zhu2026combinatorial": {
    "citation_key": "zhu2026combinatorial",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://academic.oup.com/nsr/article/13/9/nwag124/8503488",
      "https://arxiv.org/abs/2509.11535"
    ],
    "status_notes": "Publisher DOI/title/volume13/issue9/article nwag124 match; corrected/typeset May30,2026. Current bib abbreviates authors to Zhu and others.",
    "current_identifier": "10.1093/nsr/nwag124",
    "current_venue": "National Science Review",
    "verified_metadata": {
      "title": "Combinatorial optimization enhanced by shallow quantum circuits with 104 superconducting qubits",
      "journal": "National Science Review",
      "volume": "13",
      "number": "9",
      "pages": "nwag124",
      "year": "2026",
      "doi": "10.1093/nsr/nwag124",
      "publication_date": "2026-03-02"
    },
    "current_versions": {
      "arxiv_latest": "2509.11535v1",
      "arxiv_v1_date": "2025-09-15",
      "publisher_version": "Version of record; corrected/typeset 2026-05-30"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "dupont2025preconditioning": {
    "citation_key": "dupont2025preconditioning",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://journals.aps.org/prapplied/abstract/10.1103/9prw-684p",
      "https://arxiv.org/abs/2502.18570"
    ],
    "status_notes": "Publisher title/authors/volume24/article044013/DOI match.",
    "current_identifier": "10.1103/9prw-684p",
    "current_venue": "Physical Review Applied",
    "verified_metadata": {
      "title": "Optimization via quantum preconditioning",
      "journal": "Physical Review Applied",
      "volume": "24",
      "pages": "044013",
      "year": "2025",
      "doi": "10.1103/9prw-684p",
      "number": "4",
      "publication_date": "2025-10-03"
    },
    "current_versions": {
      "arxiv_latest": "2502.18570v2",
      "arxiv_v1_date": "2025-02-25",
      "arxiv_v2_date": "2025-10-07"
    },
    "recommended_bib_updates": {
      "optional": {
        "number": "4"
      }
    },
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "wagner2026quantum": {
    "citation_key": "wagner2026quantum",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "limited_primary_record",
    "status_sources": [
      "https://tqe.ieee.org/2026/04/27/quantum-subroutines-in-branch-price-and-cut-for-vehicle-routing/",
      "https://ieeexplore.ieee.org/document/11495275",
      "https://publica-rest.fraunhofer.de/server/api/core/bitstreams/1c130048-f16f-473c-ad1f-2d1737a0a28d/content",
      "https://cris.fau.de/publications/364369474/?lang=en_GB",
      "https://arxiv.org/abs/2412.15665"
    ],
    "status_notes": "Official IEEE journal page verifies early-access publication/title/authors. Institutional accepted manuscript verifies DOI. IEEE Xplore body inaccessible: volume7/article3103116 retained from bib and corroborated by publisher citing-article records, not independently read in IEEE Xplore. Accepted PDF has placeholder header dates, not genuine publication dates.",
    "current_identifier": "10.1109/TQE.2026.3688001",
    "current_venue": "IEEE Transactions on Quantum Engineering",
    "verified_metadata": {
      "title": "Quantum subroutines in branch-price-and-cut for vehicle routing",
      "journal": "IEEE Transactions on Quantum Engineering",
      "volume": "7",
      "pages": "3103116",
      "year": "2026",
      "doi": "10.1109/TQE.2026.3688001",
      "publication_date": "2026-04-27"
    },
    "current_versions": {
      "arxiv_latest": "2412.15665v2",
      "arxiv_v1_date": "2024-12-20",
      "arxiv_v2_date": "2026-04-24"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "munoz2025scaling": {
    "citation_key": "munoz2025scaling",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.134.160601"
    ],
    "status_notes": "Publisher names Humberto Munoz-Bauza and Daniel Lidar; title/volume134/issue16/article160601/DOI match. Issue date April25.",
    "current_identifier": "10.1103/PhysRevLett.134.160601",
    "current_venue": "Physical Review Letters",
    "verified_metadata": {
      "title": "Scaling advantage in approximate optimization with quantum annealing",
      "journal": "Physical Review Letters",
      "volume": "134",
      "number": "16",
      "pages": "160601",
      "year": "2025",
      "doi": "10.1103/PhysRevLett.134.160601",
      "publication_date": "2025-04-23"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "pawlowski2026toward": {
    "citation_key": "pawlowski2026toward",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://journals.aps.org/prapplied/abstract/10.1103/qcws-8kgm",
      "https://arxiv.org/abs/2505.22514",
      "https://arxiv.org/abs/2505.22514v1"
    ],
    "status_notes": "Current journal metadata matches. Accepted June1, published July8. Pre-cutoff v1 title differs.",
    "current_identifier": "10.1103/qcws-8kgm",
    "current_venue": "Physical Review Applied",
    "verified_metadata": {
      "title": "Toward quantum scaling advantage in approximate optimization",
      "journal": "Physical Review Applied",
      "volume": "26",
      "number": "1",
      "pages": "014024",
      "year": "2026",
      "doi": "10.1103/qcws-8kgm",
      "publication_date": "2026-07-08"
    },
    "current_versions": {
      "arxiv_latest": "2505.22514v2",
      "arxiv_v1_date": "2025-05-28",
      "arxiv_v1_title": "Closing the Quantum-Classical Scaling Gap in Approximate Optimization",
      "arxiv_v2_date": "2026-07-10",
      "arxiv_v2_title": "Toward quantum scaling advantage in approximate optimization"
    },
    "recommended_bib_updates": {
      "optional": {
        "note": "Preprint: arXiv:2505.22514v1 (May 2025), originally titled Closing the Quantum-Classical Scaling Gap in Approximate Optimization; journal version published July 2026"
      }
    },
    "material_claim_changes_or_uncertainty": "Both abstracts retain comparable or better SBM scaling on studied benchmarks. V2 explicitly narrows the conclusion to QAC-type QUBOs, SBM-like solvers and studied runtime accounting, and adds prospective sparse classes for future devices. Do not generalize to all optimization or silently count v2 as pre-cutoff evidence.",
    "cutoff_handling": "Only publicly indexed arXiv v1 predates June30. Acceptance date does not establish public availability of final content. Retain eligibility through v1 and distinguish it from July journal metadata/current v2."
  },
  "ebadi2022quantum": {
    "citation_key": "ebadi2022quantum",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "limited_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2202.09372",
      "https://authors.library.caltech.edu/records/2wqgt-6ev32",
      "https://www.science.org/doi/10.1126/science.abo6587"
    ],
    "status_notes": "arXiv record links Science376,1209(2022) and matching DOI; author institution repository verifies June10 publication and author list. Science publisher body blocked. Full page range/issue retained from existing bib, not independently read in publisher body.",
    "current_identifier": "10.1126/science.abo6587",
    "current_venue": "Science",
    "verified_metadata": {
      "title": "Quantum optimization of maximum independent set using {R}ydberg atom arrays",
      "journal": "Science",
      "volume": "376",
      "number": "6598",
      "pages": "1209--1215",
      "year": "2022",
      "doi": "10.1126/science.abo6587",
      "publication_date": "2022-06-10"
    },
    "current_versions": {
      "arxiv_latest": "2202.09372v1",
      "arxiv_v1_date": "2022-02-18"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "andrist2023hardness": {
    "citation_key": "andrist2023hardness",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://journals.aps.org/prresearch/abstract/10.1103/PhysRevResearch.5.043277"
    ],
    "status_notes": "Publisher title/volume5/issue4/article043277/year/DOI match.",
    "current_identifier": "10.1103/PhysRevResearch.5.043277",
    "current_venue": "Physical Review Research",
    "verified_metadata": {
      "title": "Hardness of the maximum-independent-set problem on unit-disk graphs and prospects for quantum speedups",
      "journal": "Physical Review Research",
      "volume": "5",
      "number": "4",
      "pages": "043277",
      "year": "2023",
      "doi": "10.1103/PhysRevResearch.5.043277",
      "publication_date": "2023-12-21"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "cazals2026identifying": {
    "citation_key": "cazals2026identifying",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://journals.aps.org/prapplied/abstract/10.1103/8gjv-ll1f"
    ],
    "status_notes": "Publisher title/author list/volume25/issue3/article034085/year/DOI match.",
    "current_identifier": "10.1103/8gjv-ll1f",
    "current_venue": "Physical Review Applied",
    "verified_metadata": {
      "title": "Identifying hard native instances for the maximum-independent-set problem on neutral-atom quantum processors",
      "journal": "Physical Review Applied",
      "volume": "25",
      "number": "3",
      "pages": "034085",
      "year": "2026",
      "doi": "10.1103/8gjv-ll1f",
      "publication_date": "2026-03-26"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "lu2026evidence": {
    "citation_key": "lu2026evidence",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://www.nature.com/articles/s43588-026-01007-8"
    ],
    "status_notes": "Title/authors/DOI match. Publisher now assigns volume6/pages882–893, absent in current bib. Online publication June19 predates August issue.",
    "current_identifier": "10.1038/s43588-026-01007-8",
    "current_venue": "Nature Computational Science",
    "verified_metadata": {
      "title": "Evidence of scaling advantage on an {NP}-complete problem with enhanced quantum solvers",
      "journal": "Nature Computational Science",
      "year": "2026",
      "doi": "10.1038/s43588-026-01007-8",
      "volume": "6",
      "pages": "882--893",
      "issue_date": "August 2026",
      "publication_date": "2026-06-19"
    },
    "current_versions": {},
    "recommended_bib_updates": {
      "required": {
        "volume": "6",
        "pages": "882--893"
      }
    },
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "slysz2026photonic": {
    "citation_key": "slysz2026photonic",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "limited_primary_record",
    "status_sources": [
      "https://www.sciencedirect.com/science/article/pii/S0167739X25002298"
    ],
    "status_notes": "Publisher-indexed ScienceDirect record verifies title/DOI/volume/article/issueyear. Direct full-text access failed; authors and correction body could not be independently rechecked in primary full text.",
    "current_identifier": "10.1016/j.future.2025.107934",
    "current_venue": "Future Generation Computer Systems",
    "verified_metadata": {
      "title": "Solving combinatorial optimization and machine learning problems on hybrid near-term quantum photonic computers",
      "journal": "Future Generation Computer Systems",
      "volume": "174",
      "pages": "107934",
      "year": "2026",
      "doi": "10.1016/j.future.2025.107934",
      "issue_date": "January 2026"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "Corrigendum exists and should remain linked. Correction contents and scientific impact were not verifiable in this refresh; do not infer authorship-only correction or unchanged results.",
    "cutoff_handling": "Retain existing eligibility/version history. July issue assignment of corrigendum does not establish first-online date; do not infer changed June30 eligibility."
  },
  "slysz2026corrigendum": {
    "citation_key": "slysz2026corrigendum",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "limited_primary_record",
    "status_sources": [
      "https://www.sciencedirect.com/science/article/pii/S0167739X26000427"
    ],
    "status_notes": "Publisher-indexed ScienceDirect record verifies title/DOI/volume/article/issueyear. Direct full-text access failed; authors and correction body could not be independently rechecked in primary full text.",
    "current_identifier": "10.1016/j.future.2026.108408",
    "current_venue": "Future Generation Computer Systems",
    "verified_metadata": {
      "title": "Corrigendum to ``{S}olving combinatorial optimization and machine learning problems on hybrid near-term quantum photonic computers'' [{F}uture {G}ener.\\ {C}omput.\\ {S}yst.\\ 174 (2026) 107934]",
      "journal": "Future Generation Computer Systems",
      "volume": "180",
      "pages": "108408",
      "year": "2026",
      "doi": "10.1016/j.future.2026.108408",
      "issue_date": "July 2026"
    },
    "current_versions": {},
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "Corrigendum exists and should remain linked. Correction contents and scientific impact were not verifiable in this refresh; do not infer authorship-only correction or unchanged results.",
    "cutoff_handling": "Retain existing eligibility/version history. July issue assignment of corrigendum does not establish first-online date; do not infer changed June30 eligibility."
  },
  "holliday2026advanced": {
    "citation_key": "holliday2026advanced",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://link.springer.com/article/10.1007/s42484-026-00375-8",
      "https://arxiv.org/abs/2501.12652"
    ],
    "status_notes": "Publisher title, James B. Holliday/Eneko Osaba/Khoa Luu, QMI8:37/DOI match; accepted February20,2026. Journal status confirmed despite no arXiv journal-ref.",
    "current_identifier": "10.1007/s42484-026-00375-8",
    "current_venue": "Quantum Machine Intelligence",
    "verified_metadata": {
      "title": "An advanced hybrid quantum tabu search approach to vehicle routing problems",
      "journal": "Quantum Machine Intelligence",
      "volume": "8",
      "pages": "37",
      "year": "2026",
      "doi": "10.1007/s42484-026-00375-8",
      "publication_date": "2026-03-23"
    },
    "current_versions": {
      "arxiv_latest": "2501.12652v2",
      "arxiv_v1_date": "2025-01-22",
      "arxiv_v2_date": "2025-12-17"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "perron2026leveraging": {
    "citation_key": "perron2026leveraging",
    "current_status": "Published journal article",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://journals.aps.org/pra/abstract/10.1103/9bsf-gb5v",
      "https://arxiv.org/abs/2510.04946"
    ],
    "status_notes": "Publisher/arXiv journal-ref agree on PRA113:022617/DOI/three authors.",
    "current_identifier": "10.1103/9bsf-gb5v",
    "current_venue": "Physical Review A",
    "verified_metadata": {
      "title": "Leveraging analog neutral-atom quantum computers for diversified pricing in hybrid column-generation frameworks",
      "journal": "Physical Review A",
      "volume": "113",
      "pages": "022617",
      "year": "2026",
      "doi": "10.1103/9bsf-gb5v",
      "number": "2",
      "publication_date": "2026-02-19"
    },
    "current_versions": {
      "arxiv_latest": "2510.04946v2",
      "arxiv_v1_date": "2025-10-06",
      "arxiv_v2_date": "2026-02-27"
    },
    "recommended_bib_updates": {
      "optional": {
        "number": "2"
      }
    },
    "material_claim_changes_or_uncertainty": "No material change identified by publication-status check; empirical fields were not re-audited.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "peng2025hybrid": {
    "citation_key": "peng2025hybrid",
    "current_status": "Preprint; no journal publication identified in checked primary records",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2509.11040"
    ],
    "status_notes": "Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",
    "current_identifier": "2509.11040",
    "current_venue": "arXiv",
    "verified_metadata": {
      "title": "Hybrid quantum branch-and-bound method for quadratic unconstrained binary optimization",
      "year": "2025",
      "arxiv": "2509.11040",
      "journal_reference": null,
      "related_journal_doi": null,
      "authors_bibtex": "Peng, Zedong and de Roux, Daniel and Bernal Neira, David E."
    },
    "current_versions": {
      "arxiv_latest": "2509.11040v1",
      "arxiv_v1_date": "2025-09-14"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No post-cutoff revision identified on this record; keep historically inspected version/empirical fields.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "araujo2026hybrid": {
    "citation_key": "araujo2026hybrid",
    "current_status": "Preprint; no journal publication identified in checked primary records",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2606.29647",
      "https://arxiv.org/abs/2607.07336"
    ],
    "status_notes": "Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven. Separate July8 HQNS companion arXiv2607.07336 shares authors, but is not a new version of this record.",
    "current_identifier": "2606.29647",
    "current_venue": "arXiv",
    "verified_metadata": {
      "title": "Hybrid Quantum Neighborhood Selection: {NISQ}-Compatible Combinatorial Optimization via Stochastic Frontier Decomposition",
      "year": "2026",
      "arxiv": "2606.29647",
      "journal_reference": null,
      "related_journal_doi": null,
      "authors_bibtex": "Mendes de Araujo, Nicolas and de Abreu Faria, Lester"
    },
    "current_versions": {
      "arxiv_latest": "2606.29647v1",
      "arxiv_v1_date": "2026-06-28"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "Do not replace June28 resource percentages with different percentages from distinct post-cutoff July8 companion2607.07336.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "he2026regularized": {
    "citation_key": "he2026regularized",
    "current_status": "Preprint; no journal publication identified in checked primary records",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2603.10191"
    ],
    "status_notes": "Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",
    "current_identifier": "2603.10191",
    "current_venue": "arXiv",
    "verified_metadata": {
      "title": "Regularized warm-started quantum approximate optimization and conditions for surpassing classical solvers on the {M}ax-{C}ut problem",
      "year": "2026",
      "arxiv": "2603.10191",
      "journal_reference": null,
      "related_journal_doi": null,
      "authors_bibtex": "He, Zichang and Apte, Anuj and Augustino, Brandon and Babakhani, Arman and Khan, Abid and Omanakuttan, Sivaprasad and Shaydulin, Ruslan"
    },
    "current_versions": {
      "arxiv_latest": "2603.10191v1",
      "arxiv_v1_date": "2026-03-10"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No post-cutoff revision identified on this record; keep historically inspected version/empirical fields.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "tao2026multiobjective": {
    "citation_key": "tao2026multiobjective",
    "current_status": "Preprint; no journal publication identified in checked primary records",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2604.26477"
    ],
    "status_notes": "Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",
    "current_identifier": "2604.26477",
    "current_venue": "arXiv",
    "verified_metadata": {
      "title": "Multi-objective optimization by quantum-annealing-inspired algorithms",
      "year": "2026",
      "arxiv": "2604.26477",
      "journal_reference": null,
      "related_journal_doi": null,
      "authors_bibtex": "Tao, Xian-Zhe and Mosharev, Pavel and Yung, Man-Hong"
    },
    "current_versions": {
      "arxiv_latest": "2604.26477v2",
      "arxiv_v1_date": "2026-04-29",
      "arxiv_v2_date": "2026-05-20"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "V2 is pre-cutoff. Authors describe strengthened experimental rigor, extended evaluation and writing/reference changes with core methods/conclusions unchanged. Preserve inspected version.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "lopezbanos2026performance": {
    "citation_key": "lopezbanos2026performance",
    "current_status": "Preprint; no journal publication identified in checked primary records",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2601.14024"
    ],
    "status_notes": "Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",
    "current_identifier": "2601.14024",
    "current_venue": "arXiv",
    "verified_metadata": {
      "title": "Performance enhancing of hybrid quantum-classical {Benders} approach for {MILP} optimization",
      "year": "2026",
      "arxiv": "2601.14024",
      "journal_reference": null,
      "related_journal_doi": null,
      "authors_bibtex": "L{\\'o}pez-Ba{\\~n}os, Sergio and Lobe, Elisabeth and L{\\\"u}nsdorf, Ontje and Ravent{\\'o}s, Oriol"
    },
    "current_versions": {
      "arxiv_latest": "2601.14024v3",
      "arxiv_v1_date": "2026-01-20",
      "arxiv_v2_date": "2026-06-25",
      "arxiv_v3_date": "2026-06-30"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No post-cutoff revision identified on this record; keep historically inspected version/empirical fields.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  },
  "sharma2025adaptive": {
    "citation_key": "sharma2025adaptive",
    "current_status": "Preprint; no journal publication identified in checked primary records",
    "status_check_date": "2026-10-04",
    "status_check_result": "verified_primary_record",
    "status_sources": [
      "https://arxiv.org/abs/2506.14250"
    ],
    "status_notes": "Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",
    "current_identifier": "2506.14250",
    "current_venue": "arXiv",
    "verified_metadata": {
      "title": "Adaptive Graph Shrinking for Quantum Optimization of Constrained Combinatorial Problems",
      "year": "2025",
      "arxiv": "2506.14250",
      "journal_reference": null,
      "related_journal_doi": null,
      "authors_bibtex": "Sharma, Monit and Lau, Hoong Chuin"
    },
    "current_versions": {
      "arxiv_latest": "2506.14250v1",
      "arxiv_v1_date": "2025-06-17"
    },
    "recommended_bib_updates": {},
    "material_claim_changes_or_uncertainty": "No post-cutoff revision identified on this record; keep historically inspected version/empirical fields.",
    "cutoff_handling": "Retain June30,2026 eligibility cutoff and historically inspected version unchanged."
  }
}


==> anc/supplementary__status-checks__publication_status_checks.csv <==
citation_or_audit_key,status_check_date,current_status,status_check_result,primary_sources,notes,full_record_files
andrist2023hardness,2026-10-04,Published journal article,verified_primary_record,https://journals.aps.org/prresearch/abstract/10.1103/PhysRevResearch.5.043277,Publisher title/volume5/issue4/article043277/year/DOI match.,group-b.json
araujo2026hybrid,2026-10-04,Preprint; no journal publication identified in checked primary records,verified_primary_record,https://arxiv.org/abs/2606.29647 | https://arxiv.org/abs/2607.07336,"Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven. Separate July8 HQNS companion arXiv2607.07336 shares authors, but is not a new version of this record.",group-b.json
cazals2026identifying,2026-10-04,Published journal article,verified_primary_record,https://journals.aps.org/prapplied/abstract/10.1103/8gjv-ll1f,Publisher title/author list/volume25/issue3/article034085/year/DOI match.,group-b.json
chandarana2026quest,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2603.13607,"Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. ",group-a.json
dupont2025benchmarking,2026-10-04,Published journal article,verified_primary_record,https://journals.aps.org/prapplied/abstract/10.1103/PhysRevApplied.23.014045,"Publisher title, complete author order, volume23/issue1/article014045/year/DOI match.",group-b.json
dupont2025preconditioning,2026-10-04,Published journal article,verified_primary_record,https://journals.aps.org/prapplied/abstract/10.1103/9prw-684p | https://arxiv.org/abs/2502.18570,Publisher title/authors/volume24/article044013/DOI match.,group-b.json
ebadi2022quantum,2026-10-04,Published journal article,limited_primary_record,https://arxiv.org/abs/2202.09372 | https://authors.library.caltech.edu/records/2wqgt-6ev32 | https://www.science.org/doi/10.1126/science.abo6587,"arXiv record links Science376,1209(2022) and matching DOI; author institution repository verifies June10 publication and author list. Science publisher body blocked. Full page range/issue retained from existing bib, not independently read in publisher body.",group-b.json
he2026regularized,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2603.10191 | https://arxiv.org/html/2603.10191v1,"Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication.  | Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",group-a.json | group-b.json
holliday2026advanced,2026-10-04,Published journal article,verified_primary_record,https://link.springer.com/article/10.1007/s42484-026-00375-8 | https://arxiv.org/abs/2501.12652,"Publisher title, James B. Holliday/Eneko Osaba/Khoa Luu, QMI8:37/DOI match; accepted February20,2026. Journal status confirmed despite no arXiv journal-ref.",group-b.json
kim2025quantum,2026-10-04,Published journal article,verified_primary_record,https://www.nature.com/articles/s41534-025-01020-1 | https://www.nature.com/articles/s41534-025-01020-1.pdf | https://crossmark.crossref.org/dialog/?doi=10.1038%2Fs41534-025-01020-1,"Publisher PDF and indexed publisher/Crossmark records agree on title, six authors, npj Quantum Information11:77. Crossmark says document current; no listed correction.",group-b.json
lopezbanos2026performance,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2601.14024 | https://qci.dlr.de/publikation/paper-performance-enhancing-of-hybrid-quantum-classical-benders-algorithm-for-milp-optimazation/,"Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. Institutional DLR publication record also identifies this as arXiv (2026). Current v3 was submitted June 30 at 07:42:22 UTC, within the eligibility cutoff. | Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",group-a.json | group-b.json
lozano2026direct,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2605.17628 | https://zenodo.org/records/20103218,"Title, author, current arXiv version and submission history verified on the primary arXiv record. It shows no journal reference or journal DOI. Exact-title searching located no journal version; the author-deposited Zenodo record is explicitly a preprint. This is a bounded publication-status check, not proof of nonpublication. No full-text empirical reread or change to exclusion scope was performed.",group-a.json
lozano2026where,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2605.17623 | https://arxiv.org/abs/2605.17623v2 | https://arxiv.org/html/2605.17623v3,"Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. The latest v3 already existed before the old July 27 check date, but the historical audit explicitly used v2. A selective empirical refresh to v3 is separately documented below.",group-a.json
lu2026evidence,2026-10-04,Published journal article,verified_primary_record,https://www.nature.com/articles/s43588-026-01007-8,"Title/authors/DOI match. Publisher now assigns volume6/pages882–893, absent in current bib. Online publication June19 predates August issue.",group-b.json
munoz2025scaling,2026-10-04,Published journal article,verified_primary_record,https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.134.160601,Publisher names Humberto Munoz-Bauza and Daniel Lidar; title/volume134/issue16/article160601/DOI match. Issue date April25.,group-b.json
pawlowski2026toward,2026-10-04,Published journal article,verified_primary_record,https://journals.aps.org/prapplied/abstract/10.1103/qcws-8kgm | https://arxiv.org/abs/2505.22514 | https://arxiv.org/abs/2505.22514v1,"Current journal metadata matches. Accepted June1, published July8. Pre-cutoff v1 title differs.",group-b.json
peng2025hybrid,2026-10-04,Preprint; no journal publication identified in checked primary records,verified_primary_record,https://arxiv.org/abs/2509.11040,Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.,group-b.json
pennington2025boosting,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2509.10657,"Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. Search snippets can show the obsolete v1 abstract. The directly opened current record is v2; retain the manuscript’s version-specific empirical provenance.",group-a.json
perron2026iterative,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2603.28933,"Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. ",group-a.json
perron2026leveraging,2026-10-04,Published journal article,verified_primary_record,https://journals.aps.org/pra/abstract/10.1103/9bsf-gb5v | https://arxiv.org/abs/2510.04946,Publisher/arXiv journal-ref agree on PRA113:022617/DOI/three authors.,group-b.json
ponce2025graph,2026-10-04,Published journal article,verified_primary_record,https://link.springer.com/article/10.1007/s11128-025-04675-z,"Publisher title, complete author list, volume24/article60/year/DOI match.",group-b.json
schuetz2026qredumis,2026-10-04,published journal article,verified_primary_record,https://journals.aps.org/prresearch/abstract/10.1103/nh3b-1wv5 | https://journals.aps.org/prresearch/pdf/10.1103/nh3b-1wv5 | https://arxiv.org/abs/2503.12551,APS and arXiv agree on the published record. Replace the obsolete in-press status. The journal title omits the qReduMIS prefix used in the arXiv title.,group-a.json
sharma2025adaptive,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2506.14250,"Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication.  | Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",group-a.json | group-b.json
slysz2026corrigendum,2026-10-04,Published journal article,limited_primary_record,https://www.sciencedirect.com/science/article/pii/S0167739X26000427,Publisher-indexed ScienceDirect record verifies title/DOI/volume/article/issueyear. Direct full-text access failed; authors and correction body could not be independently rechecked in primary full text.,group-b.json
slysz2026photonic,2026-10-04,Published journal article,limited_primary_record,https://www.sciencedirect.com/science/article/pii/S0167739X25002298,Publisher-indexed ScienceDirect record verifies title/DOI/volume/article/issueyear. Direct full-text access failed; authors and correction body could not be independently rechecked in primary full text.,group-b.json
tao2026multiobjective,2026-10-04,preprint; no journal version located in this status refresh,verified_primary_record,https://arxiv.org/abs/2604.26477,"Author list, title, current arXiv version and submission history verified on the primary arXiv record. The record has no journal reference or journal DOI; exact-title searches located no matching journal version. This is a bounded search result, not proof of nonpublication. The arXiv comment identifies v2 changes to experimental presentation, an added four-objective evaluation and appendices; both versions precede the eligibility cutoff. | Current arXiv record verifies title/authors/version history; no journal-ref or related journal DOI appears. Targeted title search found no matching publisher publication. Retain preprint status; absence of publication is not proven.",group-a.json | group-b.json
tasseff2024emerging,2026-10-04,Published journal article,verified_primary_record,https://link.springer.com/article/10.1007/s10732-024-09530-5,Version of record August2; issue December2024. Publisher volume30/pages325–358/year/DOI match.,group-b.json
vodeb2026accuracy,2026-10-04,published journal article,verified_primary_record,https://link.springer.com/article/10.1007/s11128-026-05263-5 | https://arxiv.org/abs/2412.07460,Bibliographic metadata remains correct. Publisher gives acceptance June 15 and version of record July 3; that acceptance date alone does not establish when accepted status became publicly available.,group-a.json
wagner2026quantum,2026-10-04,Published journal article,limited_primary_record,https://tqe.ieee.org/2026/04/27/quantum-subroutines-in-branch-price-and-cut-for-vehicle-routing/ | https://ieeexplore.ieee.org/document/11495275 | https://publica-rest.fraunhofer.de/server/api/core/bitstreams/1c130048-f16f-473c-ad1f-2d1737a0a28d/content | https://cris.fau.de/publications/364369474/?lang=en_GB | https://arxiv.org/abs/2412.15665,"Official IEEE journal page verifies early-access publication/title/authors. Institutional accepted manuscript verifies DOI. IEEE Xplore body inaccessible: volume7/article3103116 retained from bib and corroborated by publisher citing-article records, not independently read in IEEE Xplore. Accepted PDF has placeholder header dates, not genuine publication dates.",group-b.json
zhu2026combinatorial,2026-10-04,Published journal article,verified_primary_record,https://academic.oup.com/nsr/article/13/9/nwag124/8503488 | https://arxiv.org/abs/2509.11535,"Publisher DOI/title/volume13/issue9/article nwag124 match; corrected/typeset May30,2026. Current bib abbreviates authors to Zhu and others.",group-b.json


==> anc/supplementary__targeted-checks__2026-10-12-author-round4-background.json <==
{
  "checked_on": "2026-10-12",
  "scope": "Targeted background checks for the fourth author round; no new empirical-study rows, numerical re-audit, or extension of the 2026-10-04 eligibility/publication-status dates.",
  "bibliography_sources": {
    "egger2021warmstarting": {
      "urls": [
        "https://quantum-journal.org/papers/q-2021-06-17-479/",
        "https://quantum-journal.org/papers/q-2021-06-17-479/pdf/"
      ],
      "checked_fields": [
        "author",
        "title",
        "journal",
        "volume",
        "pages",
        "year",
        "doi"
      ],
      "evidence": "Publisher article metadata and supplied BibTeX; full author list. Quantum uses article identifier 479 in its pages field. Marecek's accented family name follows publisher BibTeX.",
      "checked_on": "2026-10-12"
    },
    "streif2020training": {
      "urls": [
        "https://api.crossref.org/works/10.1088/2058-9565/ab8c2b",
        "https://cris.fau.de/publications/239070870/",
        "https://arxiv.org/abs/1908.08862v1"
      ],
      "checked_fields": [
        "author",
        "title",
        "journal",
        "volume",
        "number",
        "pages",
        "year",
        "doi"
      ],
      "evidence": "Publisher-deposited Crossref metadata retrieved directly; author institutional record and author arXiv corroborate identity. Crossref page field is article identifier 034008; issue 3; publication date 2020-05-12. IOP HTML was inaccessible to the browser tool.",
      "checked_on": "2026-10-12"
    },
    "fuller2024relaxations": {
      "urls": [
        "https://api.crossref.org/works/10.1109/TQE.2024.3421294",
        "https://tqe.ieee.org/2024/07/04/approximate-solutions-of-combinatorial-problems-via-quantum-relaxations/",
        "https://arxiv.org/abs/2111.03167v2"
      ],
      "checked_fields": [
        "author",
        "title",
        "journal",
        "volume",
        "pages",
        "year",
        "doi"
      ],
      "evidence": "Publisher-deposited Crossref metadata retrieved directly verifies all 11 authors, volume 5, pages 1-15, year and DOI. Publisher title/author/date metadata and author arXiv corroborate identity. IEEE landing-page body contains an unrelated abstract and was not used for content claims. Crossref provides neither an issue nor a separate article-number field; these were omitted.",
      "checked_on": "2026-10-12"
    },
    "barkoutsos2020cvar": {
      "urls": [
        "https://quantum-journal.org/papers/q-2020-04-20-256/",
        "https://quantum-journal.org/papers/q-2020-04-20-256/pdf/"
      ],
      "checked_fields": [
        "author",
        "title",
        "journal",
        "volume",
        "pages",
        "year",
        "doi"
      ],
      "evidence": "Publisher article metadata and supplied BibTeX; full five-author list. Quantum uses article identifier 256 in its pages field. CVaR case protected; title otherwise normalized to manuscript sentence case.",
      "checked_on": "2026-10-12"
    },
    "kim2023utility": {
      "urls": [
        "https://doi.org/10.1038/s41586-023-06096-3"
      ],
      "checked_fields": [
        "author",
        "title",
        "journal",
        "volume",
        "pages",
        "year",
        "doi"
      ],
      "evidence": "Publisher metadata and full text; see author-round4-source-audit.md.",
      "checked_on": "2026-10-12"
    },
    "wright2019benchmarking": {
      "urls": [
        "https://doi.org/10.1038/s41467-019-13534-2"
      ],
      "checked_fields": [
        "author",
        "title",
        "journal",
        "volume",
        "pages",
        "year",
        "doi"
      ],
      "evidence": "Publisher metadata and full text; see author-round4-source-audit.md.",
      "checked_on": "2026-10-12"
    },
    "moses2023racetrack": {
      "urls": [
        "https://doi.org/10.1103/PhysRevX.13.041052"
      ],
      "checked_fields": [
        "author",
        "title",
        "journal",
        "volume",
        "pages",
        "year",
        "doi"
      ],
      "evidence": "Publisher metadata and full text; see author-round4-source-audit.md.",
      "checked_on": "2026-10-12"
    },
    "bluvstein2026fault": {
      "urls": [
        "https://doi.org/10.1038/s41586-025-09848-5"
      ],
      "checked_fields": [
        "author",
        "title",
        "journal",
        "volume",
        "pages",
        "year",
        "doi"
      ],
      "evidence": "Publisher metadata and full text; see author-round4-source-audit.md.",
      "checked_on": "2026-10-12"
    },
    "hadfield2026compression": {
      "urls": [
        "https://arxiv.org/abs/2609.07090v2",
        "https://arxiv.org/pdf/2609.07090v2"
      ],
      "checked_fields": [
        "author",
        "title",
        "year",
        "howpublished",
        "url",
        "note"
      ],
      "evidence": "Versioned primary arXiv full text and submission history; see author-round4-source-audit.md.",
      "checked_on": "2026-10-12"
    },
    "hadfield2026nofree": {
      "urls": [
        "https://arxiv.org/abs/2608.25151v2",
        "https://arxiv.org/pdf/2608.25151v2"
      ],
      "checked_fields": [
        "author",
        "title",
        "year",
        "howpublished",
        "url",
        "note"
      ],
      "evidence": "Versioned primary arXiv full text and submission history; see author-round4-source-audit.md.",
      "checked_on": "2026-10-12"
    },
    "makansi2025greedy": {
      "urls": [
        "https://arxiv.org/abs/2405.03054v2",
        "https://arxiv.org/pdf/2405.03054v2"
      ],
      "checked_fields": [
        "author",
        "title",
        "year",
        "howpublished",
        "url",
        "note"
      ],
      "evidence": "Versioned primary arXiv full text and submission history; see author-round4-source-audit.md.",
      "checked_on": "2026-10-12"
    }
  },
  "coverage_sources": {
    "abbas2024challenges": {
      "urls": [
        "https://arxiv.org/html/2312.02279v3",
        "https://www.nature.com/articles/s42254-024-00770-9",
        "https://media.springernature.com/original/springer-static/esm/art%3A10.1038%2Fs42254-024-00770-9/MediaObjects/42254_2024_770_MOESM1_ESM.pdf"
      ],
      "locators": "Author v3 III.6, IV.1.1, IV.1.2, IV.3/Table2; publisher supplement III.C, pp21-22/TableII. Publisher metadata/reference list accessible; full version-of-record body not accessible.",
      "result": "Added warm-start QAOA, classical parameter training, CVaR, and QRAO. Existing ADMM, Benders, pricing, recursive, constraint and conic interfaces retained; Aspman classical first/second-order hybrid is not reclassified as quantum."
    }
  },
  "claim_limits": {
    "hadfield2026compression": "Specified stable degree-ordered greedy packing, constructed maximum-cut classes, unrestricted energy thresholds with promise gaps; not a typical-instance or ansatz-runtime result. Theorem4.2/Corollary4.4, pp12-14.",
    "hadfield2026nofree": "Full target-bitstring coverage and uniform requested-bit recovery: nN >= m[1-H2(p)]; not simultaneous readout, a generic quadratic copy bound, or a total-pipeline lower bound. Eq21p5; SuppPropS1p12.",
    "makansi2025greedy": "Sampled route construction/path extraction/pruning, not certified column pricing. Lemma5p9 requires exact initial solve plus threshold and extraction assumptions. V2 full-text title differs from abstract record.",
    "fuller2024relaxations": "Rounding theorem requires a sufficiently good supplied state; heuristic variational optimization need not certify it.",
    "bluvstein2026fault": "Experimental fault-tolerance building blocks; not a deployed large-scale fault-tolerant system."
  }
}


==> anc/supplementary__targeted-checks__2026-10-12-final-claims.json <==
{
  "date": "2026-10-12",
  "scope": "Selective checks of named claims, not a comprehensive empirical re-audit, experiment reproduction, literature search, or publication-status refresh. Global eligibility and publication-status dates remain October 4, 2026.",
  "checks": [
    {
      "citation_key": "perron2026iterative",
      "row_id": "E12",
      "sources": [
        {
          "url": "https://arxiv.org/html/2603.28933v1",
          "inspected": "Section II, equations (5)-(7), footnote 1, and Appendices A-B",
          "source_claim": "The preprint states polynomial convergence on t-perfect graphs and describes a GLPK/add-cuts implementation with sample-informed odd-cycle separation."
        },
        {
          "url": "https://graphics.stanford.edu/~sfunke/Papers/SODA03A/t-perfect.pdf",
          "inspected": "Page 1, Introduction",
          "source_claim": "Polynomial separation gives polynomial optimization through the ellipsoid method; the paper also presents a different polynomial combinatorial algorithm."
        }
      ],
      "assessment": "The classical polynomial-solvability result does not by itself give a polynomial iteration bound for the particular repeated LP/add-cuts implementation. This limitation is a survey assessment, not a claim quoted from Perron et al. The original empirical values and upper-bound interpretation are retained."
    },
    {
      "citation_key": "chandarana2026quest",
      "source": "https://arxiv.org/html/2603.13607v1",
      "passages": "Abstract; Benchmark design and metrics; Sub-second latency regime; Figure 1; Table 1",
      "assessment": "The 14-of-20 aggregate best-observed ground-state count is supported. Separate best energies across hybrid trials/settings from classical quality at mean hybrid runtime; TTS is distinct."
    },
    {
      "citation_key": "he2026regularized",
      "source": "https://arxiv.org/html/2603.10191v1",
      "passages": "Figure 2; Sections II.2, II.3, II.5, IV.1 and IV.5.5",
      "assessment": "Five 96-node graphs use Quantinuum Helios. The warm start is classical. Classical comparator outputs also receive local-search postprocessing. Runtime crossover is projected."
    },
    {
      "citation_key": "schuetz2026qredumis",
      "source": "https://journals.aps.org/prresearch/pdf/10.1103/nh3b-1wv5",
      "passages": "Section III, printed pages 033296-5 to 6; Appendix B, page 8",
      "assessment": "Observed success probability one across all 39 instances belongs to SaReduMIS. This is not a guarantee. No numerical field changed."
    },
    {
      "citation_key": "apte2026provable",
      "source": "https://arxiv.org/html/2609.39042v1",
      "passages": "Abstract; Sections 1.1, 2.1, 4.2 and 5; Figure 9",
      "assessment": "Girth condition is g>=2p+2, with p QAOA layers. Comparison is with specified classical local-algorithm guarantees."
    },
    {
      "citation_key": "gilfuster2026mcmc",
      "source": "https://arxiv.org/html/2607.28120v1",
      "passages": "Sections II.1 and V.1-V.4; Figures 3-4",
      "assessment": "MCMC experiments test sparse maximum-XORSAT and ordinary unfolded OPI; OPI fitted effort is exponential. They do not test the later folded-OPI oracle family."
    },
    {
      "citation_key": "ramesh2026constrainedpreconditioning",
      "source": "https://arxiv.org/html/2608.28842v1",
      "passages": "Section 4.3 and Appendix B",
      "assessment": "The per-instance oracle rule retrospectively chooses the tested penalty minimizing time to the near-optimal threshold. Clarified in prose without changing the retained numerical record."
    }
  ],
  "study_cell_corrections": {
    "perron2026iterative": {
      "certificate_status": {
        "before": "primal independent sets independently checkable; polynomial convergence guarantee on t-perfect graphs from the classical cutting-plane theory; upper bound from the relaxed linear program",
        "after": "primal independent sets independently checkable; classical polynomial solvability on t-perfect graphs does not by itself establish a polynomial iteration bound for the implemented cut-addition loop; upper bound from the relaxed linear program"
      }
    },
    "chandarana2026quest": {
      "version_inspected": {
        "before": "arXiv version current at cutoff",
        "after": "arXiv v1 (2026-03-13); aggregate target and matched-time comparison selectively rechecked on 2026-10-12"
      },
      "target_quality_definition": {
        "before": "best known energy at matched budget",
        "after": "Target is the best energy observed across hybrid trials and repetition-delay settings for each instance; 14 of 20 targets match independently reported ground states."
      },
      "comparison_design": {
        "before": "matched solver-side time budgets; best known energies on 14 of 20; ahead of several CPU baselines, matched or surpassed by enhanced parallel tempering and a GPU solver",
        "after": "Classical quality at mean hybrid solver-side runtime is compared with these aggregate hybrid-defined targets. Several CPU comparators fall short on average; enhanced parallel tempering and a GPU solver match or surpass them. The 14-of-20 count is not a single matched-budget-run success count."
      },
      "empirical_refresh_date": {
        "before": "",
        "after": "2026-10-12"
      },
      "empirical_refresh_note": {
        "before": "",
        "after": "Selective reread of abstract, Benchmark design and metrics, Sub-second latency regime, Figure 1 and Table 1 in arXiv v1. Clarifies target aggregation versus matched-time comparison; no experiment reproduction or full numerical re-audit. Source: https://arxiv.org/html/2603.13607v1"
      }
    },
    "he2026regularized": {
      "classical_role": {
        "before": "warm start and postprocessing",
        "after": "Classically optimized warm start and local-search postprocessing; comparator outputs also receive local search."
      },
      "comparison_design": {
        "before": "Five 96-node 3-regular graphs: hardware RWS-QAOA versus implemented GW and HLZ. Without local search it beats GW and approaches HLZ in approximation ratio; with one local-search step it surpasses HLZ, especially in success probability. Unrestricted strengthened Burer-Monteiro crossover is projected.",
        "after": "Five 96-node 3-regular graphs: hardware RWS-QAOA versus implemented GW and HLZ. Without local search it beats GW and approaches HLZ in approximation ratio; with local-search postprocessing also applied to classical outputs it surpasses HLZ, especially in success probability. Unrestricted strengthened Burer-Monteiro crossover is projected."
      },
      "baseline_hardware_and_stopping_rule": {
        "before": "Implemented Goemans-Williamson (GW) and Halperin-Livnat-Zwick (HLZ) controls; distinguish RWS-QAOA with and without one local-search step. Unrestricted strengthened Burer-Monteiro crossover is projected.",
        "after": "Implemented Goemans-Williamson (GW) and Halperin-Livnat-Zwick (HLZ) controls, with local-search postprocessing also applied to classical outputs; HLZ includes its own local search. Unrestricted strengthened Burer-Monteiro crossover is projected."
      },
      "empirical_refresh_date": {
        "before": "2026-10-04",
        "after": "2026-10-12"
      },
      "empirical_refresh_note": {
        "before": "Selective reread of Figure 2, Sections II.3, II.5 and IV.5. No claim to have reaudited every simulation/resource assumption. Source: https://arxiv.org/html/2603.10191v1",
        "after": "Selective October 12 reread of Figure 2 and Sections II.2, II.3, II.5, IV.1 and IV.5.5 confirms trapped-ion hardware, classical warm-start optimization, and local search on classical outputs. Extends the October 4 comparator check; no experiment reproduction or full resource-assumption audit. Source: https://arxiv.org/html/2603.10191v1"
      }
    }
  }
}


==> anc/supplementary_data_dictionary.md <==
# Data dictionary: supplementary evidence files

## Dates and scope

Expanded evidence eligibility cutoff: October 12, 2026. Publication-status check date: October 12, 2026. Original cutoff: June 30, 2026. Historical audit snapshot: July 27, 2026. The targeted literature extension covers July 1, 2026 through October 12, 2026, with searches assessed in America/New_York. These dates govern different operations. Original-cutoff statuses and historical source versions are preserved; new inclusions and selectively reread claims record their inspected version. The update includes targeted discovery, publication checks, and empirical inspection of selected sources, not a claim of exhaustive coverage. Source-location verification dates are recorded per claim, distinguishing retained earlier inspections from later selective passage checks; they do not extend the eligibility cutoff or imply a new corpus-wide publication-status check.

## Reconciliation and generation

The 30 study records comprise 25 main evidence-table records and 5 contextual records with row_id "-". citation_key is unique even for contextual records. Tables S1 and S2 render the evidence-table audits; Table S4 renders all study version/status records. Table S3 renders 4 historical exclusions. Table S5 renders 82 current discovery decisions. Table S6 indexes the inspected source versions and passages for all 30 studies. The CSVs are the source of truth. Tables S1-S5 and this dictionary are rendered deterministically after checking identifiers, schema coverage, inference-label agreement with the main tables, and publication-status fields. Table S6 is rendered from supplementary/claim-locations.csv after checking complete study coverage. Online Resource 2 supplies the standalone LaTeX source and CSV records; README.txt explains compilation and packaged filenames, and SOURCE_MANIFEST.json records original paths and source checksums.

## Supported effects

A component effect compares solvers inside a fixed wrapper; a system effect compares complete pipelines at a stated resource boundary and target quality; a reduction-solver interaction asks whether the reduction changes relative performance. Wrapper benefit and negative or unresolved comparisons are informative findings. Each claim is assessed at its own scope; a single blanket component-resolved end-to-end standard is not applied to every study.

## Label conventions

"Not reported by the authors" asserts an absence only when the source was inspected for that field. "Not applicable" marks a field without meaning for that comparison. "Not found by this survey's documented search" and "not found by this survey's search of the study text" describe search limitations. "Not extracted from the study by this survey's audit" describes an audit limitation. Empty artifact identifiers mean no identifier was captured. Historical artifact labels and source-version descriptions are retained unless a documented correction says otherwise; a current publication check does not reverify them.

## Inclusion policy and provenance

A study enters the evidence synthesis when its comparative design can inform a component, system, or interaction effect, regardless of publication status. Mechanism studies may be discussed without a table row. The exclusion log records the historical purposive selection decisions and their present disposition, not an exhaustive census. The original source package remains in the recovery archive. No archival DOI for this manuscript package has been assigned by this update; a future deposit must be cited only after it exists.

## Columns of supplementary_studies.csv

- `row_id`: Evidence-table identifier E followed by a positive integer or A followed by a positive integer. A hyphen marks contextual empirical records without a main-table row; citation_key remains unique.
- `citation_key`: BibTeX key in references.bib; the unique record key, including for contextual rows.
- `authors_year`: Short author-year label for the inspected empirical source. A publication-status change does not silently replace that source version.
- `venue`: Venue attached to the empirical audit; current_venue separately records a later verified bibliographic venue.
- `version_inspected`: Empirical source version underlying the current retained claims. A publication-status refresh alone does not replace this version; an explicitly documented selective reread may do so. Unpinned historical labels remain identified as such.
- `prior_version_inspected`: Exact version_inspected text preserved from the recovered July 2026 CSV. Empty for studies newly added by the October literature extension.
- `status_at_original_cutoff`: Historical publication status at the original June 30, 2026 eligibility cutoff, preserved when the current cutoff expands. Newer studies record that they were not yet public then. Retrospective acceptance dates alone do not establish public availability.
- `status_at_prior_verification`: Status recorded in the historical July 27 audit snapshot, formerly status_at_submission. New additions are marked as absent from that historical audit rather than reconstructing a check that was not performed.
- `identifier`: DOI or arXiv identifier recorded with the historical audit/citation. For post-cutoff journal citations the empirical version is still distinguished in version_inspected.
- `search_route`: How the study entered this purposive survey, including historical review routes or the targeted literature extension. The latter discovery decisions are recorded in supplementary/literature-search.csv.
- `inclusion_reason`: Reason the study informs the decomposition lens or a component, system, or reduction-solver interaction effect.
- `quantum_role`: Task assigned to the quantum routine, or an explicit absence of a quantum routine in classical reassessments.
- `classical_role`: Tasks assigned to classical routines and controls.
- `comparison_design`: What the study holds fixed and varies. Whole-system comparisons do not become component comparisons merely because a pipeline is described.
- `instance_family`: Problem family, sizes, and counts retained in the audit.
- `target_quality_definition`: Objective-quality or success target used in the comparison; its definition is needed before comparing resource use.
- `timing_boundary`: Included and excluded resources. Standard terms are full end-to-end wall clock, solver-side pipeline time, device execution time, projected time, and nominal operation or sample count. No timing claim is distinct from any timed comparison.
- `uncertainty_reporting`: Variability or uncertainty reporting captured by the audit. An audit limitation is not evidence that the study lacks uncertainty analysis.
- `hardware_software_versions`: Hardware, solver, software-version, and parameter information at the resolution actually captured by the audit.
- `certificate_status`: Independently checkable witnesses or certificates, their provider, and limits. The main evidence tables do not contain a certificate column; this field supplies that detail.
- `artifact_status`: Controlled vocabulary: archival dataset; source-code repository; input-data repository; available on request; publisher supplement; not reported; not found by documented search. This identifies the reported artifact class, not an independent audit of its contents; artifact_note retains scope and access limits.
- `artifact_identifier`: Known DOI or repository reference. Empty means no identifier was captured; never substitute an invented archival DOI or a promise of a future record.
- `supported_inference`: Bounded interpretation aligned with the main evidence tables: wrapper benefit, component comparison, system comparison, interaction evidence, or unresolved attribution, with direction and qualifications where supported. These effects are assessed separately.
- `scale_and_repetitions`: Scale and repetition details supporting the audited comparison, recovered from the original supplement or inspected for a newly included study.
- `baseline_hardware_and_stopping_rule`: Baseline implementation and stopping-rule details captured by the empirical audit; uncaptured details remain explicitly unspecified.
- `artifact_note`: Descriptive availability statement or explicit reconciliation note. artifact_status and artifact_identifier govern the displayed availability classification.
- `audit_snapshot_date`: Date of the audit snapshot when this record was created, not a claim that every empirical source was independently reread on that exact date.
- `status_current`: Publication status supported by the current check, or an explicit unresolved/not-reverified description. It may differ from the empirical source version.
- `status_check_date`: ISO date of the current publication-status check or attempted check. A date alone does not mean verification succeeded.
- `status_check_result`: Controlled result: verified_primary_record; limited_primary_record; unresolved. The result concerns publication metadata, not an independent verification of all empirical claims.
- `status_sources`: Primary-record URLs supporting the check, separated by " | ". Inaccessible or inconclusive sources are identified in status_notes, not treated as successful verification.
- `status_notes`: Evidence, limitations, version availability, or explanation of the current status. No-journal-version-found is search-limited, not proof that no such version exists.
- `current_identifier`: Identifier of the publication record checked in the current refresh, when supported. Historical identifier and empirical version fields are retained separately.
- `current_venue`: Venue of the publication record checked in the current refresh, when supported.
- `latest_version_at_status_check`: Latest source version observed during the metadata check, when captured. Availability of a newer version does not make it the empirical source inspected.
- `empirical_refresh_date`: ISO date of an explicitly documented primary-text inspection for a new empirical inclusion or a selective reread; empty for metadata-only refreshes.
- `empirical_refresh_note`: Claims inspected, source URLs, corrections or new findings, and limitations. Scope is local to the stated claims, not a comprehensive empirical re-audit.
- `reconciliation_notes`: Corrections of drift between the historical CSV, supplement, and revised main article. The recovered original package remains available as provenance.

## Columns of supplementary_exclusion_log.csv

- `study`: Authors and short title of the close but omitted study.
- `identifier`: Persistent identifier retained in the exclusion log.
- `first_version_date`: Historical first-version date used for eligibility; retain the recorded precision instead of inventing an exact day.
- `why_considered`: Recorded reason the study was close to the survey scope.
- `why_excluded`: Historical reason for omission from the evidence tables. This describes the purposive selection decision; absence of hardware, matched timing, or a component-isolating control is not a universal bar to inclusion of system or interaction evidence.
- `exclusion_id`: Stable historical exclusion-log identifier X followed by a positive integer, independent of evidence-table identifiers.
- `citation_key`: Main-bibliography key when the excluded study is cited there; empty when no corresponding citation is used.
- `status_current`: Publication status supported by the current check, or an explicit unresolved statement.
- `status_check_date`: ISO date of the publication-status check or attempted check.
- `status_check_result`: verified_primary_record, limited_primary_record, or unresolved; metadata scope only.
- `status_sources`: Supporting primary-record URLs separated by " | ".
- `status_notes`: Evidence and limitations of the check, without treating unavailable material as verified.
- `review_disposition`: Whether the historical exclusion was retained or changed in this revision, and the scope of that decision.

## Columns of supplementary/literature-search.csv

- `candidate_id`: Unique stable identifier for a candidate considered in the targeted literature extension.
- `citation_key`: Main-bibliography key for included evidence or context; may be blank for screened-only or out-of-scope candidates.
- `title`: Title of the candidate source used in the discovery decision.
- `source_url`: Primary record or full-text URL supporting candidate identity and the stated decision.
- `first_public_date`: First public date verified for the candidate, ISO YYYY-MM-DD; blank if not verified. Submission and announcement dates can differ and are explained in reason when material.
- `version_inspected`: Exact source version inspected, with any access limit stated explicitly. A current record alone does not imply full-text inspection.
- `version_date`: Date of the inspected version, ISO YYYY-MM-DD; blank if not verified.
- `discovery_route`: Query family, citation-chaining route, existing-record refresh, or other documented route by which the candidate was considered.
- `decision`: Controlled vocabulary: include_evidence; include_context; screen_only; exclude_scope. This is a purposive editorial decision, not a verdict on correctness.
- `placement`: Main evidence row, manuscript discussion, or screen-only location; blank when no placement applies.
- `reason`: Relevance, supported inference, limitations, and reason for the decision. Distinguish source findings from audit judgments and date ambiguity.
- `source_check_date`: ISO date of the discovery check, not a claim of universal literature completeness or a full proof/empirical verification.

## Columns of supplementary/claim-locations.csv

- `row_id`: Evidence-table identifier E1-E18 or A1-A7, matching supplementary_studies.csv. A hyphen marks a contextual record; citation_key remains unique.
- `citation_key`: Unique BibTeX/study key linking this source-location record to supplementary_studies.csv and the main manuscript.
- `claim`: Bounded numerical claim or comparison to locate, including its relevant comparator, resource boundary or scope qualification.
- `source_version`: Exact version used for the stated passage check. An author preprint used for detailed locators is distinguished from the cited journal record; this field does not silently replace the historical audit version.
- `source_url`: HTTPS primary-source URL for the inspected record or text. Multiple sources, when needed, are separated by " | ".
- `locator`: Specific abstract passage, section, table, figure, appendix or stable source anchor supporting the claim in source_version.
- `verification_date`: ISO date of the supporting inspection or retained documented check. This claim-level date is distinct from the corpus eligibility cutoff, publication-status date and the date the index was assembled.
- `verification_basis`: selective_primary_passage_check identifies a targeted primary-text inspection on verification_date; retained_prior_inspection identifies an earlier documented inspection carried forward without a new reread. new_study_inspection identifies a full-text extraction for a newly included study. None of these labels implies experimental reproduction.
- `limitations`: Access restrictions, version differences, retained-audit boundaries, resource-accounting qualifications and other limits on what the cited passage establishes.


==> anc/supplementary_exclusion_log.csv <==
study,identifier,first_version_date,why_considered,why_excluded,exclusion_id,citation_key,status_current,status_check_date,status_check_result,status_sources,status_notes,review_disposition
"Mendes de Araujo and de Abreu Faria, Hybrid Quantum Neighborhood Selection",arXiv:2606.29647,"June 28, 2026","frontier-size, warm-start, filtering, and rotation ablations relevant to reduction-solver interaction; eligible by first-version date",very recent single-group simulation preprint; mentioned in Section 4.2 of the main article and treated cautiously per review guidance; excluded from the Section 5 evidence synthesis,X1,araujo2026hybrid,Preprint; no journal publication identified in checked primary records,2026-10-12,verified_primary_record,https://arxiv.org/abs/2606.29647 | https://arxiv.org/abs/2607.07336,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-06-28) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread. The separately identified HQNS companion remains arXiv:2607.07336v1; its existing screen-only disposition is unchanged.","Historical reason retained as provenance. The separate July HQNS companion is eligible under the expanded cutoff but remains screen-only: execution/timing boundaries and budget matching are not established, Section V-H does not name the backend, and no matched frontier classical control was identified. Date eligibility is no longer the reason for omission."
"Lozano, companion direct-QPU pipeline study",arXiv:2605.17628,May 2026,companion to the operational audit [E7] on the same instance family,formulation and direct-QPU pipeline study rather than a hybrid decomposition audit; the companion audit [E7] carries the evidence relevant to this survey,X2,,preprint; no journal version located in this status refresh,2026-10-12,verified_primary_record,https://arxiv.org/abs/2605.17628,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v2 (2026-05-31) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",Historical omission retained after the targeted update: this formulation/direct-QPU companion adds no distinct decomposition comparison beyond the operational audit [E7]. This is a purposive coverage decision.
"Sharma and Lau, adaptive constraint-aware graph shrinking with verification and repair",arXiv:2506.14250,June 2025,"classical constraint-aware shrinking and repair pipeline in the reduction family, directly relevant to the attribution thesis",simulation-only variational experiments without a hardware demonstration; no comparative design isolating a marginal quantum contribution under the audit fields; noted in Section 4 of the main article,X3,sharma2025adaptive,preprint; no journal version located in this status refresh,2026-10-12,verified_primary_record,https://arxiv.org/abs/2506.14250,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2025-06-17) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",Retained as a contextual mechanism citation without a main evidence row; the inspected comparison does not isolate a marginal quantum contribution. Simulation alone is not a general bar to inclusion.
"Holliday, Osaba, and Luu, hybrid quantum tabu search for capacitated vehicle routing with varied quantum-invocation frequency",doi:10.1007/s42484-026-00375-8,January 2025 (arXiv); journal 2026,"quantum-invocation-frequency ablation inside a classical tabu wrapper, relevant to component-frequency attribution","varies quantum-invocation frequency and compares hybrid variants, a frequency ablation relevant to component attribution, but lacks a matched zero-quantum fixed-wrapper arm and complete resource accounting, so it does not estimate a marginal quantum contribution; noted in Section 5 of the main article",X4,holliday2026advanced,Published journal article,2026-10-12,verified_primary_record,https://link.springer.com/article/10.1007/s42484-026-00375-8 | https://crossmark.crossref.org/dialog/?doi=10.1007/s42484-026-00375-8 | https://arxiv.org/abs/2501.12652,"October 12 metadata refresh: published status and identifier retained; Quantum Machine Intelligence 8, 37. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread.",Frequency-ablation findings remain discussed contextually; unmatched zero-quantum controls and incomplete resource accounting limit their marginal-component interpretation. No general exclusion of system or interaction evidence is implied.


==> anc/supplementary_studies.csv <==
row_id,citation_key,authors_year,venue,version_inspected,prior_version_inspected,status_at_original_cutoff,status_at_prior_verification,identifier,search_route,inclusion_reason,quantum_role,classical_role,comparison_design,instance_family,target_quality_definition,timing_boundary,uncertainty_reporting,hardware_software_versions,certificate_status,artifact_status,artifact_identifier,supported_inference,scale_and_repetitions,baseline_hardware_and_stopping_rule,artifact_note,audit_snapshot_date,status_current,status_check_date,status_check_result,status_sources,status_notes,current_identifier,current_venue,latest_version_at_status_check,empirical_refresh_date,empirical_refresh_note,reconciliation_notes
E1,ponce2025graph,"Ponce et al., 2025",Quantum Information Processing,journal version,journal version,journal article,journal article,doi:10.1007/s11128-025-04675-z,query family: QUBO decomposition; graph coarsening QUBO,"controlled component swap: reduction fixed, component solver varied",component solves and reduced-problem solve (depth-one QAOA),reduction construction; exact component solver in the control arm,reduction fixed; component solver varied (exact classical vs QAOA); reduced problem solved by QAOA in both arms; no timing claim,"maximum-cut, 25 instances of 100 vertices, 3-regular; ten reduced instances (12-16 qubits) on trapped-ion hardware",ratio of expected cut value to certified optimum,no timing claimed,per-instance ratios tabulated,trapped-ion hardware at 500 shots per reduced instance; BFGS with 100 restarts per parameter search,none; ratios vs certified optima,not found by documented search,,Positive wrapper benefit; limited component sensitivity,25 instances; BFGS with 100 restarts per parameter search; 500 shots per hardware instance,Monolithic QAOA and exact component solver; expectation-based evaluation in all arms,Not found by this survey's documented search,2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://link.springer.com/article/10.1007/s11128-025-04675-z | https://crossmark.crossref.org/dialog/?doi=10.1007/s11128-025-04675-z | https://api.crossref.org/works/10.1007/s11128-025-04675-z,"October 12 metadata refresh: published status and identifier retained; Quantum Information Processing 24, 60. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher abstract and bibliographic record accessible; article body is subscription-limited. No empirical reread.",doi:10.1007/s11128-025-04675-z,Quantum Information Processing,,,,
E2,schuetz2026qredumis,Schuetz et al. (2026),Physical Review Research,"arXiv v2 (2026-07-01), with central SaReduMIS claims selectively rechecked against journal version of record (2026-09-10) on 2026-10-04","arXiv v2 (posted July 2026, post-cutoff); simulated-annealing arm from this version","preprint (v1, March 16, 2025)","accepted article, Physical Review Research (accepted July 20, 2026)",doi:10.1103/nh3b-1wv5,identified during peer review (round 5); supplied in the reviewer's report and verified against the primary record,fixed-wrapper ablation: quantum vs simulated annealing vs random information source inside one reduction rule,frozen-vertex identification on kernels,"exact clique-based kernelization, selection, reconstruction",reduction rule fixed; three separated comparisons: quantum vs random-informed; qReduMIS vs standalone optimized quantum annealing; SaReduMIS vs qReduMIS at a nominal count of 1000 quantum measurements vs 500 replicas and two simulated-annealing steps,"39 random union-jack instances, 7-231 nodes, hardness spanning four orders of magnitude",success probability of finding a maximum independent set,nominal sample count; device cycle-time model reported; no matched end-to-end wall clock,90% confidence intervals via bootstrapping,Rydberg hardware; 1000 shots per QPU call; 20 classical repetitions,No certificate that a sampler-suggested fixing is safe or globally optimal; final independent-set feasibility and cardinality are checkable; exact kernelization rules are independently verifiable,source-code repository,"github.com/jpmorganchase/qReduMIS (commit 43feb750, inspected July 26, 2026)",Positive wrapper benefit; no quantum component superiority,"39 instances, 7-231 nodes; 20 classical repetitions; 1,000 shots per call; simulated-annealing arm from a post-cutoff version",Simulated annealing in the same reduction rule at nominal equal counts; random-informed selection; optimized quantum annealing,Public source repository,2026-07-27,published journal article,2026-10-12,verified_primary_record,https://journals.aps.org/prresearch/abstract/10.1103/nh3b-1wv5 | https://crossmark.crossref.org/dialog/?doi=10.1103/nh3b-1wv5 | https://arxiv.org/abs/2503.12551,"October 12 metadata refresh: published status and identifier retained; Physical Review Research 8, 033296. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread.",doi:10.1103/nh3b-1wv5,Physical Review Research,journal version of record (2026-09-10); latest arXiv v3 (2026-07-10),2026-10-04,"Selective verification against journal PDF pp. 6 and 8; historical v2 provenance retained, published support added. No full audit of all numerical fields or code artifact. Source: https://journals.aps.org/prresearch/pdf/10.1103/nh3b-1wv5",
E3,dupont2025benchmarking,"Dupont et al., 2025",journal article (superconducting hardware benchmark),journal version,journal version,journal article,journal article,doi:10.1103/PhysRevApplied.23.014045,query family: hybrid quantum classical optimization,large-scale hardware demonstration inside a relax-and-round pipeline,sampler inside relax-and-round,preprocessing and postprocessing,"whole quantum pipeline vs commercial MIP solver, simulated annealing, and Burer-Monteiro on quality and projected 100-qubit run time; no fixed-wrapper sampler substitution","maximum-cut, 3-regular, to thousands of variables; thousands of instances",approximation ratio vs classically established references,projected time (authors' run-time analysis); device execution time per sampling call,ensemble averages,superconducting processor with small subcircuits per call,none; heuristic comparison,archival dataset,doi:10.5281/zenodo.11061744,Negative projected system-speed comparison; attribution unresolved,Thousands of instances; sizes to thousands of variables,"Commercial MIP solver, simulated annealing, Burer-Monteiro under the authors' run-time model","Public archival dataset (Zenodo), per the study's availability statement",2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://journals.aps.org/prapplied/abstract/10.1103/PhysRevApplied.23.014045 | https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevApplied.23.014045 | https://api.crossref.org/works/10.1103/PhysRevApplied.23.014045,"October 12 metadata refresh: published status and identifier retained; Physical Review Applied 23, 014045. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread.",doi:10.1103/PhysRevApplied.23.014045,Physical Review Applied,,,,"Corrected the historical CSV phrase ""pipeline fixed"" to distinguish the reported whole-system comparison from a fixed-wrapper component swap, in line with the revised main article."
E4,kim2025quantum,"Kim et al., 2025",journal article (annealer application),journal version,journal version,journal article,journal article,doi:10.1038/s41534-025-01020-1,query family: quantum annealing benchmark,affirmative black-box comparison with restricted timing boundary,annealing inside vendor hybrid,decomposition internal to the solver,solvers varied as black boxes; classical heuristic baselines; relative accuracy vs best observed objective,over 50 large dense instances (the paper's own count),relative accuracy vs best observed objective,"device execution time (QPU access: programming, sampling); problem reading, queueing, and machine-annealer communication excluded",not found by this survey's search of the study text,annealer plus proprietary hybrid layer,none; relative to best observed,not found by documented search,,Unresolved attribution; incomplete system timing,Over 50 instances (the paper's own count),Classical heuristics as black boxes; per-solver settings,Not found by this survey's documented search,2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://www.nature.com/articles/s41534-025-01020-1.pdf | https://crossmark.crossref.org/dialog/?doi=10.1038/s41534-025-01020-1,"October 12 metadata refresh: published status and identifier retained; npj Quantum Information 11, 77. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher HTML returned an internal fetch error; publisher PDF page 1 and Crossmark were accessible. Metadata and update status verified, not empirical results.",doi:10.1038/s41534-025-01020-1,npj Quantum Information,,,,
E5,tasseff2024emerging,"Tasseff et al., 2024",journal article,journal version,journal version,journal article,journal article,doi:10.1007/s10732-024-09530-5,query family: quantum annealing benchmark,hardware benchmark against strong classical heuristics,direct annealing,parameter setting and evaluation,"hardware vs strong classical heuristics; run-time benefit only on specially constructed instance classes, per the authors",large sparse instances across classes,time-to-target style comparison,solver-side pipeline time (authors' run-time protocol),reported across instance classes,quantum annealer,none,source-code repository,,Limited positive system comparison,Large sparse instances across classes,"Strong classical heuristics; benefits only on specially constructed instance classes, per the authors",Public repository per the study's availability statement,2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://link.springer.com/article/10.1007/s10732-024-09530-5 | https://crossmark.crossref.org/dialog/?doi=10.1007/s10732-024-09530-5 | https://api.crossref.org/works/10.1007/s10732-024-09530-5,"October 12 metadata refresh: published status and identifier retained; Journal of Heuristics 30, 325–358. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread.",doi:10.1007/s10732-024-09530-5,Journal of Heuristics,,,,
E6,vodeb2026accuracy,"Vodeb et al., 2026",Quantum Information Processing,"journal version (July 3, 2026)","journal version (July 3, 2026)","preprint (arXiv:2412.07460, December 2024)","journal article (July 3, 2026)",doi:10.1007/s11128-026-05263-5,identified during peer review (round 6); supplied in the reviewer's report and verified against the primary record,attribution-relevant multi-solver benchmark spanning certified and uncertified regimes,direct fast-annealing QPU and commercial hybrid solver,simulated annealing at two speeds; simulated bifurcation baselines,"black-box multi-solver comparison, no component held fixed; hybrid and simulated annealing reach certified optima where available, direct QPU does not; simulated bifurcation and slower simulated annealing lead on larger instances","139 maximum-cut instances, 100-10000 nodes",Certified Max-Cut optima through 251 vertices (250 original QUBO variables); best-known solution quality above.,full wall clock across heterogeneous hardware; some simulated-bifurcation records taken from the literature rather than rerun,Not extracted from the study by this survey's audit,fast-annealing quantum processor; commercial hybrid solver; simulated-bifurcation machine,none,archival dataset,doi:10.5281/zenodo.14290290,Mixed system-quality comparison; attribution unresolved,"139 instances, 100-10,000 nodes",Two simulated-annealing speeds and simulated bifurcation vs the fast-annealing QPU and the hybrid solver,"Public benchmark dataset, doi:10.5281/zenodo.14290290",2026-07-27,published journal article,2026-10-12,verified_primary_record,https://link.springer.com/article/10.1007/s11128-026-05263-5 | https://crossmark.crossref.org/dialog/?doi=10.1007/s11128-026-05263-5 | https://arxiv.org/abs/2412.07460 | https://api.crossref.org/works/10.1007/s11128-026-05263-5,"October 12 metadata refresh: published status and identifier retained; Quantum Information Processing 25, 240. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread.",doi:10.1007/s11128-026-05263-5,Quantum Information Processing,journal version of record (2026-07-03); arXiv v1 (2024-12-10),2026-10-04,"Selectively reread Sections 4.1, 4.2 and 5, resolving QUBO-variable versus Max-Cut-vertex counts and confirming heterogeneous timing caution. No full re-audit of all instance results. Source: https://link.springer.com/article/10.1007/s11128-026-05263-5","Corrected the below-251 graph-size threshold: QUBO-to-Max-Cut adds one vertex, so bqp250 has 251 graph vertices. Main-table wording uses the certified subset without conflating variables and vertices."
E7,lozano2026where,"Lozano, 2026",arXiv,arXiv v3 (2026-07-12); post-cutoff expanded Tabu control selectively rechecked on 2026-10-04,"arXiv v2 (June 2, 2026)","preprint (v1 May 17, 2026; v2 June 2, 2026)",preprint,arXiv:2605.17623,identified during peer review (round 6); supplied in the reviewer's report and verified against the primary record,operational audit of a proprietary hybrid service at the interface level,Proprietary hybrid service; mean QPU access 0.034 s of a five-second nominal budget.,"Gurobi optimality anchors and matched-budget Tabu control; residual service time not resolved into classical computation, orchestration or budget granularity.","Service matches proven optima on all 54 certified head-to-head instances at N<=120. Expanded matched-budget Tabu comparison: 36 instances, 108 seeded five-second CPU runs; mean absolute objective gap to CQM 0.00078, maximum 0.00798. An external reproducibility control, not an internal QPU ablation.","Cardinality-constrained portfolios, N=10-640; expanded Tabu control at N=50,80,120,200,400,640.",Agreement with Gurobi optima on the certified subset; absolute mean-variance objective gap to hybrid CQM for Tabu controls.,Service-reported time and SDK fields; five-second nominal service budget and five-second CPU Tabu runs.,108 Tabu runs: three fixed algorithm seeds per each of 36 instances; mean and maximum absolute gaps reported.,TabuSampler 1.7.0 on Apple M3 Max; proprietary D-Wave hybrid service. Immutable service identifier not re-extracted.,External Gurobi certificates anchor the certified subset; no certificate of causal QPU contribution.,source-code repository,,Competitive interface outputs; component attribution unresolved,Portfolios with 10-640 assets; 54 certified head-to-head cases; expanded Tabu control on 36 instances with 108 seeded five-second CPU runs.,"Gurobi optimality anchors; matched five-second CPU Tabu control, TabuSampler 1.7.0 on Apple M3 Max. Mean absolute gap to CQM 0.00078; maximum 0.00798.",Public reference implementation per the study's statements,2026-07-27,preprint; no journal version located in this status refresh,2026-10-12,verified_primary_record,https://arxiv.org/abs/2605.17623,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v3 (2026-07-12) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2605.17623,arXiv,v3 (2026-07-12),2026-10-04,Selectively checked v3 abstract and matched-budget subsection/Table 8 against v2 abstract. Update version provenance and label post-cutoff expanded control; do not claim all service or artifact fields reaudited. Source: https://arxiv.org/html/2605.17623v3,"Updated empirical source from v2 (June 2) to v3 (July 12), an explicitly identified post-cutoff expansion of an eligible study. The new Tabu control uses 36 instances/108 seeded runs; service optimality anchors and mean QPU access remain unchanged."
E8,zhu2026combinatorial,"Zhu et al., 2026",National Science Review,"journal version (March 2, 2026)","journal version (March 2, 2026)","journal article (March 2, 2026, inside the cutoff)",journal article,doi:10.1093/nsr/nwag124,identified during peer review (round 8); supplied in the reviewer's report and verified against the primary record,measured solution-quality evidence with separately recorded projected timing inside a classical search,shallow fixed-parameter sampling steering the search,"classical search, selection, postprocessing","three evidentiary layers: component (shallow-circuit samples steer basin transitions in a fixed classical search); sampling (hardware-generated samples evaluated under projected-throughput normalization; global minima reached 2.23x more often than tuned simulated annealing); timing (about 2.34x time to solution, fully projected against a single-core comparator; no GPU baseline)","20 hardest of 4000 two-dimensional nearest-neighbor Ising instances, hardness ranked by single-core simulated annealing",frequency of sampling the global minimum,hardware-generated samples evaluated at a sample count derived from projected 0.4 MHz controller throughput (nominal 40 ms budget); time to solution about 2.34x fully projected against single-core simulated annealing; no measured end-to-end timing,standard deviations over the 20 instances reported,104 superconducting qubits; software versions not extracted by this audit,"Sampled assignment, energy, and success event are independently checkable; no certificate of global optimality or of the projected timing advantage",not found by documented search,,Limited positive sampling evidence; system timing projected,"20 hardest of 4,000 two-dimensional nearest-neighbor Ising instances; 104 qubits",Tuned single-core simulated annealing; QAOA with local search; no GPU baseline,Not found by this survey's documented search,2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://api.crossref.org/works/10.1093/nsr/nwag124 | https://crossmark.crossref.org/dialog/?doi=10.1093/nsr/nwag124 | https://arxiv.org/abs/2509.11535,"October 12 metadata refresh: published status and identifier retained; National Science Review 13(9), nwag124. Crossmark has no data; the recorded DOI correction search located no correction. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher HTML redirected to an inaccessible Silverchair endpoint. Publisher-deposited Crossref metadata and arXiv DOI link confirm publication; Crossmark has no data. DOI/title correction search located no correction, but absence is not proved.",doi:10.1093/nsr/nwag124,National Science Review,2509.11535v1 (2025-09-15),,,
E9,pennington2025boosting,Pennington et al. (2025),arXiv,"arXiv v2 (November 14, 2025)","arXiv v2 (November 14, 2025)","preprint (v2, November 14, 2025)","preprint; no peer-reviewed version located as of July 26, 2026",arXiv:2509.10657,identified during peer review (rounds 8 and 9); supplied in the reviewer's report and verified against the primary record,direct three-way fixed-wrapper comparison (QAOA vs simulated annealing vs random sampling) with hardware runs,QAOA matching sampler inside the decomposition wrapper,fully corrective Frank-Wolfe graph decomposition; classical controls,"same wrapper, three samplers; QAOA sparser on small complete and bipartite graphs (state-vector simulation); on heavy-hexagonal graphs matrix-product-state simulation leads on approximation error throughout, hardware beats simulated annealing at 50 and 70 nodes and loses at 100; matrix-product-state simulation exceeds hardware at 100 nodes","complete and bipartite graphs, 6 to 10 nodes; heavy-hexagonal graphs, 50 to 100 nodes",decomposition sparsity; approximation error,no measured end-to-end timing; sampler-level comparison,10 instances per graph size and topology; reported plots show maximum and minimum extent across instances,"Qiskit Aer state-vector simulator (complete graphs 9 to 25 qubits; bipartite graphs 7 to 24 qubits); Qiskit Aer matrix-product-state simulator and IBM Kingston hardware (heavy-hexagonal graphs 52 to 111 qubits); Qiskit Aer 0.16.0; single-layer QAOA with fixed parameters (-0.5, 0.5) on heavy-hexagonal graphs",sampled matchings checkable for feasibility and objective; no optimality certificate,source-code repository,github.com/victor-ibm/QAOA-graph-decomposition,Positive component benefit in some settings; mixed hardware result,"Complete graphs, 6-9 nodes (9-25 qubits), and bipartite graphs, 6-10 nodes (7-24 qubits), state-vector simulation; heavy-hex graphs, 50-100 nodes (52-111 qubits), matrix-product-state simulation and IBM Kingston hardware; preprint (v2)","Simulated annealing and random sampling, same wrapper; matrix-product-state simulation and superconducting hardware on heavy-hex graphs",Source-code repository recorded in the historical CSV; the old supplement incorrectly said no artifact was found. The repository has not been newly audited in this status refresh.,2026-07-27,preprint; no journal version located in this status refresh,2026-10-12,verified_primary_record,https://arxiv.org/abs/2509.10657,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v2 (2025-11-14) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2509.10657,arXiv,v2 (2025-11-14),,,Reconciled supplement availability wording to the source-code repository already recorded in the original CSV.
E10,dupont2025preconditioning,Dupont et al. (2025),Physical Review Applied,"journal version (October 3, 2025)","journal version (October 3, 2025)","journal article (October 3, 2025, inside the cutoff)",journal article,doi:10.1103/9prw-684p,identified during peer review (round 10); supplied in the reviewer's report and verified against the primary record,quantum-produced preconditioning feeding classical solvers with cost-accounted comparison; bears directly on the reduction-solver interaction,QAOA-derived correlations transform the instance before classical solution,simulated annealing and Burer-Monteiro solvers on the transformed input,"same downstream classical solvers on original vs preconditioned input; faster convergence on several families; quantum-inspired benefit on random 3-regular maximum-cut after accounting preconditioning cost, via circuit emulation; superconducting-hardware implementation tested with limitations discussed; cost accounting includes the time to acquire the preconditioning correlations; practical benefit established through circuit emulation, hardware demonstration limited",Sherrington-Kirkpatrick spin glasses; random 3-regular maximum-cut; a real-world grid energy problem,convergence speed of the downstream classical solver; solution quality,downstream solver run time to convergence; preconditioning cost accounted in the emulation comparison,averages over 200 randomly generated instances with standard error of the mean for the main random 3-regular maximum-cut experiments,circuit emulation of light-cone-induced QAOA at depths p=1 and p=2; Rigetti Ankaa-3 superconducting hardware for the experimental test,preconditioned objective and downstream solution quality are checkable; no certificate that the quantum-derived preconditioner is optimal or that it yields an end-to-end advantage,not found by documented search,,Positive preconditioning benefit in emulation; hardware system effect unresolved,"Sherrington-Kirkpatrick, random 3-regular maximum-cut, and a grid energy problem; circuit emulation; Rigetti Ankaa-3 hardware test","Same classical solvers (simulated annealing, Burer-Monteiro) on original vs. preconditioned input",Not found by this survey's documented search,2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://arxiv.org/abs/2502.18570 | https://crossmark.crossref.org/dialog/?doi=10.1103/9prw-684p,"October 12 metadata refresh: published status and identifier retained; Physical Review Applied 24, 044013. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher abstract request timed out; arXiv journal reference and Crossmark confirm the published record. Crossref metadata was successfully retrieved in an initial single-record request, followed by a batch 429; publication details do not depend on the failed batch.",doi:10.1103/9prw-684p,Physical Review Applied,2502.18570v2 (2025-10-07),,,
E11,wagner2026quantum,Wagner and Liers (2026),IEEE Transactions on Quantum Engineering,"arXiv:2412.15665v2 (April 24, 2026); selective scope and outcome reread October 6, 2026",journal version (2026),"journal article (2026, inside the cutoff)",journal article,doi:10.1109/TQE.2026.3688001,identified during peer review (round 10); supplied in the reviewer's report and verified against the primary record,"pricing and separation experiments on a master relaxation motivated by an exact branch-price-and-cut framework, with quantum-versus-classical subproblem comparisons",quantum annealing on pricing and separation subproblems,classical master relaxation with pricing and separation; exact pricing fallback; full branch-price-and-cut framework proposed but not fully implemented,quantum annealing vs simulated annealing vs specialized classical methods for pricing and separation of the master relaxation; specialized classical methods run faster than tested quantum alternatives; no complete integer-solver comparison,vehicle-routing instances,negative-reduced-cost routes and exact pricing-call reduction; residual relaxation integrality gap after separation,"pricing wall-clock includes model building, embedding, sampling, unembedding and solution construction; master-relaxation and separation timings reported separately; no complete integer-solver end-to-end comparison",Not extracted from the study by this survey's audit,"quantum annealer (proof-of-concept study); exact device, solver versions, and parameter protocol not extracted from the study by this survey's audit","Exact pricing certifies the master-relaxation optimum; returned routes and cuts are classically checked. Complete integer optimality additionally requires the proposed branch-price-and-cut tree, which is not fully implemented in these experiments",not found by documented search,,Negative quantum component comparison,Vehicle-routing instances; pricing and separation subproblems as QUBOs,"Simulated annealing, exact integer-programming pricing and specialized classical separation methods in master-relaxation experiments; classical methods run on a standard laptop",Not found by this survey's documented search,2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://api.crossref.org/works/10.1109/TQE.2026.3688001 | https://crossmark.crossref.org/dialog/?doi=10.1109/TQE.2026.3688001 | https://arxiv.org/abs/2412.15665,"October 12 metadata refresh: published status and identifier retained; IEEE Transactions on Quantum Engineering 7, 3103116. Crossmark has no data; the recorded DOI correction search located no correction. Existing empirical source versions and audit dates are retained; no empirical reread. IEEE journal page timed out and DOI/IEEE Xplore body was not accessible. Publisher-deposited Crossref metadata verifies volume 7 and page/article number 3103116; Crossmark has no data. An institutional accepted manuscript confirms DOI, not final published content. DOI correction search found no correction, not proof of absence.",doi:10.1109/TQE.2026.3688001,IEEE Transactions on Quantum Engineering,2412.15665v2 (2026-04-24),2026-10-06,"Selective scope and outcome check: https://arxiv.org/html/2412.15665v2 Section 3 states that the entire branch-price-and-cut algorithm is not implemented. Section 5, Table 1 and Figures 5-10 report master-relaxation pricing/separation experiments; exact pricing and specialized separation are faster than the quantum alternatives. This is not a complete integer-solver comparison; other fields were not comprehensively re-audited.",
E12,perron2026iterative,Perron et al. (2026),arXiv,"arXiv v1 (March 30, 2026)","arXiv v1 (March 30, 2026)","preprint (v1, March 30, 2026)","preprint; no peer-reviewed version located as of July 27, 2026",arXiv:2603.28933,identified during peer review (round 11); supplied in the reviewer's report and verified against the primary record,classical cutting-plane framework with quantum-informed orchestration and graph reduction; guarantee anatomy directly matches the attribution question,analog neutral-atom sampler supplies independent-set candidates and statistics on the reduced graph,relaxed linear program provides bounds and graph reduction; sample-informed classical separation selects valid odd-cycle cuts,same cutting-plane wrapper: quantum sampler vs direct analog protocols and greedy baselines at equal sampling budgets; within 5 to 10 percent of optimality at up to 300 vertices in noiseless emulation; simulated annealing remains the strongest sample-based solver,maximum weighted independent set instances up to 300 vertices,solution quality relative to optimality; upper bound from the relaxed linear program,no end-to-end timing claim; equal sampling budgets across samplers,Not extracted from the study by this survey's audit,noiseless emulation of the neutral-atom sampler,primal independent sets independently checkable; classical polynomial solvability on t-perfect graphs does not by itself establish a polynomial iteration bound for the implemented cut-addition loop; upper bound from the relaxed linear program,not found by documented search,,Wrapper benefit; no quantum component superiority,"Maximum weighted independent set, instances to 300 vertices; noiseless emulation; preprint","Direct analog neutral-atom protocols, greedy baselines, and simulated annealing at equal sample counts within the same cutting-plane wrapper",Not found by this survey's documented search,2026-07-27,preprint; no journal version located in this status refresh,2026-10-12,verified_primary_record,https://arxiv.org/abs/2603.28933,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-03-30) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2603.28933,arXiv,v1 (2026-03-30),,,
E13,devalk2026hybrid,"de Valk et al., 2026",arXiv preprint,arXiv:2607.26771v1,,"Not publicly available by the original June 30, 2026 cutoff.","Not included in the historical July 27, 2026 audit.",arXiv:2607.26771v1,Targeted July 1-October 4 literature extension; primary-record/full-text inspection and discovery decision documented in supplementary/literature-search.csv.,Benders cut-selection timing shows how a small classical bottleneck and expensive emulation limit benefit at the tested scales.,QAOA cut-selection QUBO,Cbc master; HiGHS dual subproblems; feasible-cover filtering,Classical bottleneck profile; emulated toy pipeline; separate hardware demonstration,Capacitated vehicle routing,(UB-LB)/UB; feasibility and cut-cover validity,End-to-end wall time and phase breakdown; hardware component timing only,Benchmark medians/interquartile ranges; toy runtime 2900±800 s,"MPS-JuliQAOA, bond dimension 64, AMD EPYC 9554P; IBM ibm_strasbourg; Qiskit; Cbc; HiGHS",Classical bounds; benchmark gap unclosed after 1.5 h; no new convergence theorem,source-code repository,https://github.com/camilledevalk/hqc-mcms-benders,Negative result for tested scale,10 permutations of one 20-customer/4-vehicle instance; five 5-customer/3-vehicle toys; 1000 shots,Benchmark 1.5 h / 2500 iterations; toys 4 h / 1000 iterations; QAOA COBYLA max 1000 iterations,Repository linked in paper; not reproduced,2026-10-04,Preprint,2026-10-12,verified_primary_record,https://arxiv.org/abs/2607.26771,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-07-29) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2607.26771v1,arXiv preprint,arXiv:2607.26771v1,2026-10-04,"New audit of Sections III-VI, Tables I-II and Figs. 2-5: cut validity, baseline settings, phase timings, toy MPS execution and separate IBM demonstration. The ten benchmark cases are permutations of one routing instance; MPS wall time is classical emulation time. https://arxiv.org/html/2607.26771v1","New empirical inclusion in the October literature extension; no prior-version record applies because the study was absent from the historical July audit. Bibliographic correction on October 6, 2026: the primary arXiv v1 author metadata gives Sebastian de Bon (accented given name in the bibliography); the bibliography follows the surname de Bon. The earlier October 4 status note about a title-page spelling is preserved as a historical observation, not the current name decision. Source: https://arxiv.org/abs/2607.26771v1. Round 2 reconciliation on October 6, 2026: direct inspection of the same version's PDF title page confirms Sebastian de Bone (accented given name in the source), while the abstract metadata still gives de Bon. The bibliography now follows the PDF spelling de Bone, superseding the earlier metadata-based decision without treating compliance with that earlier review as an unaddressed request. Both surname particles remain protected for journal rendering. Sources: https://arxiv.org/pdf/2607.26771v1 (page 1 author block) and https://arxiv.org/abs/2607.26771v1 (author metadata)."
E14,naghmouchi2026neutral,"Naghmouchi et al., 2026",arXiv preprint,arXiv:2609.37900v1,,"Not publicly available by the original June 30, 2026 cutoff.","Not included in the historical July 27, 2026 audit.",arXiv:2609.37900v1,Targeted July 1-October 4 literature extension; primary-record/full-text inspection and discovery decision documented in supplementary/literature-search.csv.,Fixed-wrapper emulated pricing and classical initialization/refinement ablations separate backend sensitivity from wrapper improvements.,Emulated neutral-atom QUBO pricing,LP master; graph reductions; path repair; initialization; restricted integer recovery,Fixed-wrapper CG-Q versus CG-SA; warm-start and refinement ablations; greedy/CPLEX references. Warm-start alone narrows backend differences.,Fidelity-constrained unsplittable multicommodity routing,"Mean percentage gap to compact-ILP CPLEX optimum. With initialization and refinement, CG-Q means are below 1%; CG-SA means are 1-3% or 0-6% by topology.",No wall-clock timing; iterations and quality only,Means and 95% confidence intervals,Pasqal QUBO Solver; state-vector/MPS emulation (MPS above 25 logical variables); CPLEX; no quantum hardware.,Heuristic pricing and restricted integer solution; no full-LP/integer certificate,not found by documented search,,Limited component sensitivity in simulation,Two topologies up to 30 nodes / 44 edges and 12 nodes / 23 edges; 25 configurations x 20 instances each; 50 demands,SA tuning/sample-budget parity not established; heuristic failure stops pricing,No experiment-specific artifact identified in the checked paper; this does not establish that no artifact exists.,2026-10-04,Preprint,2026-10-12,verified_primary_record,https://arxiv.org/abs/2609.37900,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-09-29) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2609.37900v1,arXiv preprint,arXiv:2609.37900v1,2026-10-04,"New audit of Sections V-VI and Figs. 4-7: pricing, reductions, path repair, emulator comparison and ablations. Reinforced CG-Q mean gaps fall below 1%; CG-SA means remain 1-3% or 0-6% by topology. Warm-start alone narrows backend differences. Hardware speedup and full-problem certification are not established. https://arxiv.org/html/2609.37900v1",New empirical inclusion in the October literature extension; no prior-version record applies because the study was absent from the historical July audit.
E15,ramesh2026constrainedpreconditioning,"Ramesh et al., 2026",arXiv preprint,arXiv:2608.28842v1,,"Not publicly available by the original June 30, 2026 cutoff.","Not included in the historical July 27, 2026 audit.",arXiv:2608.28842v1,Targeted July 1-October 4 literature extension; primary-record/full-text inspection and discovery decision documented in supplementary/literature-search.csv.,Constrained objective preconditioning with matched Gurobi controls and callback-level original-objective evaluation.,"QAOA-derived two-point correlations; analytic at p=1, emulated at p=2,3.","Correlation calculation, parameter tuning, exact MIP on transformed objective, hard-balance enforcement, original-objective incumbent evaluation.","Original versus correlation-reweighted MIP; presolve on/off; oracle, global and cross-validated penalty selection.",Balanced bipartitioning of random dense weighted complete graphs.,Time to an original-objective incumbent within 1% of the baseline optimum; exact recovery also reported.,MIP solver time only; correlation construction and quantum parameter optimization excluded. No hardware timing.,Means and standard errors over 50 instances per size; exact-recovery failures retained through penalized average time.,"Classical analytic p=1 formula; exact state-vector p=2,3; Gurobi 13.0, 8 threads, AMD EPYC 7643; BFGS with 100 starts at n<=20 and angle transfer thereafter.",MIP certificate applies to the transformed objective; finite-depth surrogate solution need not optimize the original objective. Hard balance remains exact.,source-code repository,https://github.com/SECQUOIA/Quantum_Preconditioning_Constrained_Optimization,Positive preconditioning benefit; system effect unresolved,"50 instances per size; n=12-40; p=1,2,3 with deeper emulation limited to smaller sizes; edge weights uniform in [0,2].",Same Gurobi environment; presolve on/off; relative gap tolerance 1e-6; no wall-time cap. Main scaling uses per-instance oracle penalty; Appendix B checks fixed and held-out selections.,"Paper Reproducibility section links instances, correlations and figure scripts; repository contents and experiments not independently reproduced.",2026-10-04,Preprint; no journal reference on the checked primary record,2026-10-12,verified_primary_record,https://arxiv.org/abs/2608.28842,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-08-28) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2608.28842v1,arXiv preprint,arXiv:2608.28842v1,2026-10-04,"New inclusion: Sections 3.2-3.7, 4.3-4.4, 5 and Appendix B checked for objective changes, analytic/emulated execution, omitted preprocessing, penalty-selection controls and certificate limits. https://arxiv.org/html/2608.28842v1",New October inclusion. Survey author David E. Bernal Neira is a coauthor and corresponding author; overlap disclosed in the main article.
E16,yalovetzky2026portfolio,"Yalovetzky et al., 2026",arXiv preprint,arXiv:2607.01037v2,,"Not publicly available by the original June 30, 2026 cutoff.","Not included in the historical July 27, 2026 audit.",arXiv:2607.01037v2,Targeted July 1-October 4 literature extension; primary-record/full-text inspection and discovery decision documented in supplementary/literature-search.csv.,A hardware comparison with standalone QAOA tests iterative reduction-wrapper benefit while retaining component and timing limits.,QAOA samples guide iterative frozen-node selection and kernel reductions.,"Graph construction, exact simplicial reductions, heuristic fixing, feasibility repair, and external optimum reference.","QAOA within iterative qReduMIS versus standalone QAOA; identical first kernel, depth and repair. Separate SA emulator baseline; no new fixed-wrapper classical sampler replacement.",Asset-correlation maximum independent set: four market graphs plus emulator instances.,MIS success against OR-Tools reference; independent-set size divided by MIS size; 99%-target optimal shot-TTS.,"Cumulative quantum shots, not wall clock. Hardware: 100 standalone shots versus 20 hybrid trials, 10 shots/call, at most 5 calls/trial. Emulator: 500 standalone shots versus 20 hybrid trials, 5 shots/call.","95% bootstrap intervals from 10,000 resamples; emulator slope standard errors; infinite standalone TTS values excluded from slope fit.","Quantinuum 98-qubit Helios, p=2; H2-1 noisy state-vector emulator, p=2,6; pretrained/scaled parameters; OR-Tools reference.",Exact simplicial reductions; sampled frozen-node fixing heuristic. Reference optimum is external; a fully reduced kernel need not give original optimum.,input-data repository,https://github.com/AchilleasKn/PortfolioOptimization,Positive wrapper benefit; component/system superiority unresolved,"Four market graphs with 85, 89, 98, 225 assets and first kernels of 49, 45, 68, 78 qubits; 73 emulator graphs with kernels <=22.","Standalone QAOA uses the identical first kernel, depth and repair; cumulative-shot TTS normalizes unequal raw-success budgets. Separate SA comparator; no classical solver swapped into the full wrapper.",Input-data repository cited. Experiment code/raw-result availability not established by the inspected passages or artifact search; repository contents not independently audited.,2026-10-04,preprint; no journal reference shown on retrieved arXiv record,2026-10-12,verified_primary_record,https://arxiv.org/abs/2607.01037,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v2 (2026-07-13) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2607.01037v2,arXiv preprint,arXiv:2607.01037v2,2026-10-04,"New audit of version 2 methods, results and Appendix E.1. The first kernel, QAOA depth and repair are shared. Shot-based TTS is not uniformly lower: FTSE estimates are 185.58 versus 151.19 shots, with overlapping intervals. SA handles most small emulator kernels readily. Whole-system timing and a fixed-wrapper classical-sampler replacement are absent. https://arxiv.org/html/2607.01037v2",New empirical inclusion in the October literature extension; no prior-version record applies because the study was absent from the historical July audit.
E17,liaqat2026scaling,"Liaqat et al., 2026",arXiv preprint,arXiv:2610.10772v1 (2026-10-07),,"Not publicly available by the original June 30, 2026 cutoff.","Not present in the historical July 27, 2026 audit; first posted October 7, 2026.",arXiv:2610.10772v1,"October 5–12 bounded extension; primary arXiv October listing, abstract and full-text inspection.",Fixed-wrapper sampler controls and repair/partition/packing ablations extend the E9 graph-decomposition setting to partitioned hardware execution.,Depth-one QAOA matching candidates with fixed classically calibrated angles,Spectral partitioning; stitching and greedy repair; exact global maximum-weight matching; cardinality-limited fully corrective Frank–Wolfe weight updates,"Same partitioned E-FCFW wrapper and repair with QAOA, simulated annealing and uniform random sampling; repair, partition-size and hardware-packing ablations; unequal nominal sampler budgets",Sparse weighted matching decomposition: synthetic heavy-hex graph and PEGASE transmission graph,Normalized squared Frobenius residual ||D-D*||_F^2/n^2 versus retained decomposition length; threshold 1e-6,"Packing comparison reports approximately 3× hardware-execution reduction, at different stopping rounds/final errors; no comprehensive end-to-end accounting or system speedup versus classical solvers","No repeated-instance/seed uncertainty estimates identified for the principal reported convergence trajectories; 25,000 shots are within-run samples, not independent-instance replications","IBM ibm_kingston and ibm_marrakesh, 156-qubit Heron; Qiskit optimization level 3; Qoro Divi; Maestro MPS (chi=128 for PEGASE); exact software version pins not specified in checked passages",Repair verifies matching feasibility; normalized residual is measurable; no global minimum-cardinality certificate or quantum-advantage guarantee,available on request,,Lower residual in tested settings; no matched-cost or system advantage,"120 vertices/132 edges and PEGASE1354 vertices/1710 edge variables; PEGASE uses 41 partitions with bound 50 qubits, packing four 34/38-qubit circuits into 144 of 156 physical qubits; principal trajectories lack independent-repeat counts","QAOA 25,000 shots versus SA 1,500 reads × 1,000 sweeps per partition/round; top five distinct repaired candidates; residual<=1e-6, relative improvement<=1e-3, or 20 rounds. CPU specification/matched complete cost not established.",Study-specific pipeline and data announced for future release or available on request. General Divi framework https://github.com/QoroQuantum/divi is linked but does not establish release of the benchmark pipeline; no code executed.,2026-10-12,Preprint; no journal reference on primary arXiv record,2026-10-12,verified_primary_record,https://arxiv.org/abs/2610.10772 | https://arxiv.org/html/2610.10772v1 | https://arxiv.org/pdf/2610.10772v1,"Primary record lists only v1, submitted 7 October 2026. A third-party page labels October 9 an update; this is not an arXiv version. DOI is marked pending registration on primary record and omitted from proposed bibliography.",arXiv:2610.10772v1,arXiv preprint,v1 (2026-10-07),2026-10-12,"Read main Sections I–V, Appendix A.1–A.5 and Algorithms/Figures/Tables from public v1 HTML; PDF text checked. No experiments reproduced. Paper explicitly distinguishes specified sampling budgets from matched computational costs.","New E17 is a separate paper extending Pennington E9, not a new version of E9; E9 historical empirical version remains intact. 1710 is the assembled binary-variable count, not a coherent device width. Preliminary 4096-variable conclusions lack the same detailed accounting and are not used to enlarge the audited scale."
E18,lauwerier2026quantum,"Lauwerier et al., 2026",arXiv preprint,arXiv:2610.03890v1 (submitted 2026-10-02; announced 2026-10-06),,"Not publicly available by the original June 30, 2026 cutoff.","Not present in the historical July 27, 2026 audit; submitted October 2 and first announced October 6, 2026.",arXiv:2610.03890v1,October 5–12 extension; public arXiv October/recent listing and version-specific full text.,Fixed candidate tours and conflict graph permit selection-component swaps; specialized classical controls reverse the implication of a headline comparison against a compact routing MILP.,Emulated analog neutral-atom independent-set selector for a candidate-tour conflict graph,XGBoost risk forecast; heuristic tour construction; conflict graph; embedding/pulse design; selection and reconstruction,"Fixed pool, weights and conflict graph: quantum-assisted selector vs random, greedy, local improvement, SA, brute force and restricted MILP; three pool sizes for one fixed-date instance",Wildfire surveillance routing; overlap-limited weighted selection of at most five tours,"Selected tour reward; feasibility; relative gap to restricted-selection LP bound, which is not the exact restricted optimum or full routing optimum",Classical selector wall time versus assumed 100-shot/1-Hz QPU time; all quantum work emulated; headline 120 s is not measured end-to-end hardware time,Monthly means/minima/maxima for pipeline outputs; no independent-repeat uncertainty for Table 3 fixed-date sampler comparison,"Pasqal maximum-independent-set 0.3.1 and EMU-SV; dual AMD EPYC 7643 (96 cores),500 GB RAM; HiGHS; no physical quantum device",Feasible selections checked; exact/brute-force controls certify restricted candidate-pool optima; LP gap can remain positive at that optimum; no full routing certificate or finite-time candidate-generation guarantee,source-code repository,https://github.com/QUASAR-UdS/TOP/,No systematic component superiority; quantum timing projected,"10,15,20-node/qubit conflict graphs; Table 3 uses September30,2021 instance;100 emulated output samples; broader daily/monthly risk-map evaluations do not replicate the controlled comparison","Full routing HiGHS comparison allows 3600 s; restricted MILP/heuristic selector timings in Table 3 are distinct. Classical selector CPU/tuning/sample parity not fully specified; default quantum-library configuration,100 samples.",Repository linked in Data availability; code/data not executed or newly tested by this audit.,2026-10-12,Preprint; no journal reference on inspected primary record,2026-10-12,verified_primary_record,https://arxiv.org/abs/2610.03890 | https://arxiv.org/html/2610.03890v1 | https://arxiv.org/list/quant-ph/recent?show=2000,"v1 submitted October 2, first announced in Tuesday October 6 recent-list block. First-public-release eligibility is therefore in-window; submission and announcement are retained separately.",arXiv:2610.03890v1,arXiv preprint,v1 (2026-10-02),2026-10-12,"Main full text read, focusing Sections 3.3–3.4,4.1,5.5.1–5.5.3/Table 3 and 6/Data availability; PDF metadata/table checked. No reported experiments reproduced.","New E18. In Table 3, quantum reward 20.74/28.37/21.25 versus exact 21.18/28.37/27.14 at 10/15/20 vertices. Positive LP-bound gaps for exact solutions are relaxation gaps, not solver suboptimality. Selection uses an unweighted MIS quantum objective with classical weighted recovery; more candidate tours changes the restricted search space as well as qubit count."
A1,munoz2025scaling,"Munoz-Bauza and Lidar, 2025",Physical Review Letters,journal version,journal version,journal article,journal article,doi:10.1103/PhysRevLett.134.160601,identified during peer review (round 2); confirmed by publisher browsing (APS); supplied in the reviewer's report and verified against the primary record,affirmative scaling-advantage claim on a tailored family,error-suppressed annealing,calibration and analysis,time-to-epsilon scaling for low-energy sampling vs parallel tempering with isoenergetic cluster moves; affirmative scaling claim on this family,"tailored 2D spin glasses, high-precision couplings; over 1300 logical qubits",time-to-epsilon at optimality gaps >= 1%,device execution time (anneal-time-based time-to-epsilon protocol),scaling fits with stated uncertainties,"quantum annealing correction, over 1300 logical qubits",none; sampling metric,archival dataset,,Limited positive system-scaling comparison,"2D lattices; over 1,300 logical qubits under quantum annealing correction; scaling fits across sizes",Parallel tempering with isoenergetic cluster moves at matched targets,"Public archival data and analysis code, per the study's availability statements",2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.134.160601 | https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevLett.134.160601 | https://api.crossref.org/works/10.1103/PhysRevLett.134.160601,"October 12 metadata refresh: published status and identifier retained; Physical Review Letters 134, 160601. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread.",doi:10.1103/PhysRevLett.134.160601,Physical Review Letters,,,,
A2,pawlowski2026toward,"Pawlowski et al., 2026",Physical Review Applied,"Journal version (published July 8, 2026), as recorded in the historical audit; eligibility derives from arXiv v1 (May 28, 2025), originally titled Closing the Quantum-Classical Scaling Gap in Approximate Optimization.",journal version (journal version of pre-cutoff preprint),preprint at cutoff; journal version appeared between cutoff and submission,journal article,doi:10.1103/qcws-8kgm,identified during peer review (round 2); cited per journal-version rule; supplied in the reviewer's report and verified against the primary record,classical reassessment closing the reported scaling gap,none (classical reassessment),GPU simulated bifurcation,same metric; the classical method closes the reported scaling gap; accessible sizes cautioned as insufficient for robust asymptotic inference,"same benchmark family, reassessed classically",same metric as the reassessed study,solver-side pipeline time (GPU wall clock per the paper),scaling fits,GPU implementation,none,not found by documented search,,Classical reassessment removes observed scaling separation,Same benchmark family; GPU implementation,Same time-to-epsilon style target as the reassessed study,Not found by this survey's documented search,2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://journals.aps.org/prapplied/abstract/10.1103/qcws-8kgm | https://crossmark.crossref.org/dialog/?doi=10.1103/qcws-8kgm | https://arxiv.org/abs/2505.22514 | https://api.crossref.org/works/10.1103/qcws-8kgm,"October 12 metadata refresh: published status and identifier retained; Physical Review Applied 26, 014024. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread.",doi:10.1103/qcws-8kgm,Physical Review Applied,2505.22514v2 (2026-07-10),,,
A3,chandarana2026quest,"Chandarana et al., 2026",arXiv,arXiv v1 (2026-03-13); aggregate target and matched-time comparison selectively rechecked on 2026-10-12,arXiv version current at cutoff,preprint,preprint,arXiv:2603.13607,identified during peer review (round 2); supplied in the reviewer's report and verified against the primary record,system-level matched-budget benchmark with mixed outcome,hybrid quantum solver,pre- and postprocessing inside the budget,Classical quality at mean hybrid solver-side runtime is compared with these aggregate hybrid-defined targets. Several CPU comparators fall short on average; enhanced parallel tempering and a GPU solver match or surpass them. The 14-of-20 count is not a single matched-budget-run success count.,20 higher-order binary (HUBO) instances,Target is the best energy observed across hybrid trials and repetition-delay settings for each instance; 14 of 20 targets match independently reported ground states.,"solver-side pipeline time (preprocessing, quantum execution, postprocessing); orchestration and deployment latencies excluded",reported per instance,superconducting processor; baselines on 128 vCPUs and 8 GPUs,none,not found by documented search,,Mixed system comparison at solver-side budgets,20 instances; repetitions within each budget,Enhanced parallel tempering and a GPU solver on 128 vCPUs and 8 GPUs at the same budget,Not found by this survey's documented search,2026-07-27,preprint; no journal version located in this status refresh,2026-10-12,verified_primary_record,https://arxiv.org/abs/2603.13607,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-03-13) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2603.13607,arXiv,v1 (2026-03-13),2026-10-12,"Selective reread of abstract, Benchmark design and metrics, Sub-second latency regime, Figure 1 and Table 1 in arXiv v1. Clarifies target aggregation versus matched-time comparison; no experiment reproduction or full numerical re-audit. Source: https://arxiv.org/html/2603.13607v1",
A4,ebadi2022quantum,"Ebadi et al., 2022",Science,journal version,journal version,journal article,journal article,doi:10.1126/science.abo6587,query family: quantum annealing benchmark; neutral-atom literature,native-hardware affirmative result on unit-disk instances,direct analog evolution,pulse optimization and readout,hardware vs optimized simulated annealing on the native geometric family; superlinear speedup reported on hardest instances in the deep-circuit regime,"native unit-disk maximum independent set, 39-289 atoms",probability of finding exact maximum independent sets,device execution time (hardware evolution) vs nominal operation count (annealing sweeps),reported across instance classes,"neutral-atom array, 39-289 atoms",none,archival dataset,doi:10.5281/zenodo.6462687,Limited positive system comparison,39-289 atoms; hardest-instance subset emphasized,Optimized simulated annealing,"Public archival data and code (Zenodo), per the study's availability statement",2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://authors.library.caltech.edu/records/2wqgt-6ev32 | https://crossmark.crossref.org/dialog/?doi=10.1126/science.abo6587 | https://arxiv.org/abs/2202.09372 | https://api.crossref.org/works/10.1126/science.abo6587,"October 12 metadata refresh: published status and identifier retained; Science 376(6598), 1209–1215. Crossmark has no data; the recorded DOI correction search located no correction. Existing empirical source versions and audit dates are retained; no empirical reread. Science publisher body returned an internal fetch error. Author-institution repository and publisher-deposited Crossref metadata verify volume, issue and full page range; arXiv confirms DOI and v1. Crossmark has no data; a DOI correction search found no correction, not proof of absence.",doi:10.1126/science.abo6587,Science,2202.09372v1 (2022-02-18),,,
A5,andrist2023hardness,"Andrist et al., 2023",Physical Review Research,journal version,journal version,journal article,journal article,doi:10.1103/PhysRevResearch.5.043277,identified during peer review (round 3); cited as journal version; supplied in the reviewer's report and verified against the primary record,classical reassessment of the neutral-atom benchmark family,none (classical reassessment),exact and heuristic classical solvers,structured quasiplanar instances to thousands of nodes solved to optimality in minutes; less constrained simulated annealing competitive with the quantum algorithm,"same unit-disk family, reassessed classically",same maximum-independent-set success metric,solver-side pipeline time (classical run time on commodity hardware),scaling fits reported,commodity classical hardware,none,source-code repository,,Classical competitiveness on reassessed family,Instances to thousands of nodes; scaling analysis,"Exact and heuristic solvers, including a less constrained simulated annealing","Public source-code repository, per the study's availability statement",2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://journals.aps.org/prresearch/abstract/10.1103/PhysRevResearch.5.043277 | https://crossmark.crossref.org/dialog/?doi=10.1103/PhysRevResearch.5.043277,"October 12 metadata refresh: published status and identifier retained; Physical Review Research 5, 043277. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread.",doi:10.1103/PhysRevResearch.5.043277,Physical Review Research,,,,
A6,cazals2026identifying,"Cazals et al., 2026",Physical Review Applied,journal version,journal version,journal article,journal article,doi:10.1103/8gjv-ll1f,identified during peer review (round 4); confirmed by publisher browsing (APS); supplied in the reviewer's report and verified against the primary record,hardness-aware benchmark redesign for the same family,neutral-atom evolution on small instances,classical exact and heuristic baselines,quantum slower than classical on the small instances compared exactly; classical scaling suggests about 1000 atoms at kilohertz repetition as a necessary step toward advantage,hard native unit-disk instances constructed by varying density and treewidth,exact-solution time on hardness-controlled instances,solver-side classical run time; projected time for the device from repetition rate,reported across the constructed families,neutral-atom platform on small instances; modern classical solvers,none,not found by documented search,,Negative small-scale system comparison; larger-scale outcome unresolved,Small instances compared exactly; larger classical-only scaling runs; hardness set by density and treewidth,Modern exact and heuristic classical solvers on deliberately hardened native instances,Not found by this survey's documented search,2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://journals.aps.org/prapplied/abstract/10.1103/8gjv-ll1f | https://crossmark.crossref.org/dialog/?doi=10.1103/8gjv-ll1f | https://api.crossref.org/works/10.1103/8gjv-ll1f,"October 12 metadata refresh: published status and identifier retained; Physical Review Applied 25, 034085. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher bibliographic record accessible; article body is subscription-limited. No empirical reread.",doi:10.1103/8gjv-ll1f,Physical Review Applied,,,,
A7,lu2026evidence,"Lu et al., 2026",Nature Computational Science,"journal version (published June 19, 2026)","journal version (published June 19, 2026)","journal article (published June 19, 2026, inside the cutoff)",journal article,doi:10.1038/s43588-026-01007-8,"identified during peer review (round 4); published June 19 2026, inside the cutoff; supplied in the reviewer's report and verified against the primary record",favorable reduction-aware co-design evidence on one-in-three SAT; common-resource interaction not established,enhanced QAOA and quantum adiabatic solvers at fixed depth,classical restricting-space reduction shared with the classical controls,original vs reduction-enhanced quantum vs classical baselines also given reduction information; reported scaling bases about 1.0077^n and 1.0070^n vs 1.0128^n,positive one-in-three satisfiability at reported critical ratio m/n = 0.626; fits to n = 70; simulations to 100-150 variables; 13-qubit hardware on 22-variable instances,satisfying assignment; fitted scaling base uses inverse success probability for quantum solvers and conflicts/propagations for classical solvers,"inverse-success-probability cost at fixed depth (quantum) vs conflict and propagation counters, a nominal operation count (classical); no matched wall clock",confidence intervals reported with the scaling fits,13-qubit superconducting hardware; 40-layer QAOA; 150-layer quantum adiabatic,none,archival dataset,doi:10.5281/zenodo.19970881,Favorable co-design evidence; common-resource interaction not established,Scaling fits to n = 70; simulations to 100-150 variables; 13-qubit hardware on 22-variable instances,"Selected classical baseline also given reduction-related information; fixed depths (40-layer QAOA, 150-layer adiabatic)","Public archival data and code record (Zenodo), cited by the study",2026-07-27,Published journal article,2026-10-12,verified_primary_record,https://crossmark.crossref.org/dialog/?doi=10.1038/s43588-026-01007-8 | https://crossmark.crossref.org/dialog/?doi=10.1038/s43588-026-01007-8,"October 12 metadata refresh: published status and identifier retained; Nature Computational Science 6, 882–893. Crossmark reports the document current with no listed update. Existing empirical source versions and audit dates are retained; no empirical reread. Publisher HTML and PDF failed to fetch; Crossmark verifies title, authors, DOI, publication date and current-document status. Previously verified volume 6/pages 882–893 are retained, not newly verified in a retrieved publisher body.",doi:10.1038/s43588-026-01007-8,Nature Computational Science,,2026-10-06,"Selective claim check of journal HTML https://www.nature.com/articles/s43588-026-01007-8: Table 1 and Results, Scalings of time complexities, support critical ratio 0.626, fits through n=70, bases 1.0077^n and 1.0070^n versus 1.0128^n, and differing quantum/classical cost definitions. Results, Experiment on superconducting quantum processors, and Figure 5 support the 13-qubit/22-variable demonstration. Co-design evidence does not instantiate a common-resource interaction contrast; no broader empirical re-audit.",
-,he2026regularized,"He et al., 2026",arXiv,arXiv v1 (2026-03-10); hardware-comparator characterization selectively rechecked on 2026-10-04,arXiv version current at cutoff,preprint,preprint,arXiv:2603.10191,query family: hybrid quantum classical optimization,Hardware solution-quality counterpoint with explicit classical comparators; distinguish measured comparisons from projected unrestricted-solver crossover.,warm-started constant-depth QAOA on trapped-ion hardware,Classically optimized warm start and local-search postprocessing; comparator outputs also receive local search.,"Five 96-node 3-regular graphs: hardware RWS-QAOA versus implemented GW and HLZ. Without local search it beats GW and approaches HLZ in approximation ratio; with local-search postprocessing also applied to classical outputs it surpasses HLZ, especially in success probability. Unrestricted strengthened Burer-Monteiro crossover is projected.",Five 96-node 3-regular Max-Cut graphs for the hardware comparison.,Approximation ratio to the optimal cut and probability of finding an optimal cut.,"Measured hardware quality comparison; future fault-tolerant runtime crossover against unrestricted strengthened Burer-Monteiro is a projection, not a measured current-hardware speedup.",Figure 2 reports standard errors.,"Quantinuum Helios, 96 physical qubits; RWS-QAOA and standard QAOA depths through p=4. Classical GW/HLZ implementations described in Section IV.5.",Optimal reference cuts define comparison metrics; the quantum routine does not itself certify optimality.,not reported,,Measured solution-quality comparison with implemented GW and HLZ; unrestricted-system timing advantage remains projected.,Five 96-node 3-regular Max-Cut graphs on Quantinuum Helios; Figure 2 reports standard errors.,"Implemented Goemans-Williamson (GW) and Halperin-Livnat-Zwick (HLZ) controls, with local-search postprocessing also applied to classical outputs; HLZ includes its own local search. Unrestricted strengthened Burer-Monteiro crossover is projected.",Historical contextual record; artifact availability was not audited.,2026-07-27,preprint; no journal version located in this status refresh,2026-10-12,verified_primary_record,https://arxiv.org/abs/2603.10191,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-03-10) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2603.10191,arXiv,v1 (2026-03-10),2026-10-12,"Selective October 12 reread of Figure 2 and Sections II.2, II.3, II.5, IV.1 and IV.5.5 confirms trapped-ion hardware, classical warm-start optimization, and local search on classical outputs. Extends the October 4 comparator check; no experiment reproduction or full resource-assumption audit. Source: https://arxiv.org/html/2603.10191v1",Corrected the historical characterization as only exceeding worst-case guarantees: the inspected v1 includes head-to-head implemented GW/HLZ comparisons. No new version was needed for this correction.
-,tao2026multiobjective,"Tao et al., 2026",arXiv,"arXiv:2604.26477v2 (May 20, 2026); selective timing-scope reread October 6, 2026",arXiv version current at cutoff,preprint,preprint,arXiv:2604.26477,query family: hybrid quantum classical optimization,current counterpoint cited alongside He et al.,none (classical GPU reassessment),GPU quantum-annealing-inspired samplers,contextual counterpoint: sampling-time comparison with reported quantum hardware results (Figure 1); complete-pipeline comparison with classical DCM and DPA-a (Figure 2); complete quantum-system comparison unresolved,closely related multi-objective benchmarks (cited counterpoint),Pareto-front hypervolume and complete Pareto-front recovery on the cited benchmark cases,"Figure 1 compares sampling time; Figure 2 includes Ising model construction, sampling and Pareto filtering for the classical quantum-inspired pipeline versus classical baselines; complete quantum-pipeline times are not established",Not applicable,Not applicable,Not applicable,not reported,,Classical sampling and pipeline counterpoint; complete quantum-system comparison unresolved.,closely related multi-objective benchmarks (cited counterpoint),Sampling comparison with quantum hardware results reported in prior studies; complete pipeline compared with classical DCM and DPA-a; classical quantum-inspired implementation uses a CPU/GPU workstation,Historical contextual record; artifact availability was not audited.,2026-07-27,preprint; no journal version located in this status refresh,2026-10-12,verified_primary_record,https://arxiv.org/abs/2604.26477,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v2 (2026-05-20) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2604.26477,arXiv,v2 (2026-05-20),2026-10-06,"Selective timing-scope check: https://arxiv.org/html/2604.26477v2 Results and discussion, Sampling time advantage, Figure 1 and Table 1 compare sampling with quantum hardware. Sample quality and end-to-end solution time, Figure 2, includes construction, sampling and filtering versus classical DCM/DPA-a; the accompanying text allows quantum annealing potentially better end-to-end performance. The survey no longer infers a measured complete quantum-system ranking from these distinct comparisons. Other empirical fields were not comprehensively re-audited.",
-,safi2026reality,"Safi et al., 2026",arXiv preprint,arXiv:2607.13325v1,,"Not publicly available by the original June 30, 2026 cutoff.","Not included in the historical July 27, 2026 audit.",arXiv:2607.13325v1,Targeted July 1-October 4 literature extension; primary-record/full-text inspection and discovery decision documented in supplementary/literature-search.csv.,"An industrial assignment/sequencing split reveals how formulation and platform choices jointly affect feasibility, quality and scale.",Assignment QUBOs on annealing and gate devices for restricted instance subsets.,"Sequencing, QUBO construction, classical exact/heuristic references, and classical Digital Annealer.","Industrial scheduling assignment QUBOs with classical sequencing, varied formulations/platforms; small exact baseline, time-limited references and classical heuristics. No isolated quantum-component replacement.",Industrial scheduling with alternative compact and constraint-rich assignment formulations.,Feasible schedules and makespan relative to known optimum on tractable cases or time-limited best-known reference. Large-case reference is not an optimum certificate.,"Paper labels execution end-to-end but explicitly omits communication latency, API overhead, queueing. Shared scaling trend is not matched elapsed time.",Solution shares/average gaps; DA and proprietary hybrid return best solutions without full distributions. No general inferential uncertainty protocol identified in inspected sections.,"D-Wave Advantage 4.1/6.4 and proprietary hybrid; IBM Kiev/Eagle, Fez/Torino/Heron; Qiskit 1.4, 1024 shots; classical Fujitsu Digital Annealer (third generation); Xeon E5-2683 v4.",Quantum assignment/sequence split heuristic; exact branch-and-bound reference only on tractable cases; larger references time-limited.,archival dataset,doi:10.5281/zenodo.21363322,Limited platform/formulation comparison; quantum component attribution unresolved.,"Full dataset: 2-32 machines, 2-85 rigs, 2-256 jobs. Quantum devices handle restricted subsets; these are not full quantum-execution scales.",Exact branch-and-bound on tractable cases; larger time-limited references and greedy/iterative heuristics. Platform and formulation differ; no isolated quantum replacement.,Primary paper reports a reproduction package at this Zenodo DOI; contents not independently audited.,2026-10-04,preprint; no journal reference shown on retrieved arXiv record,2026-10-12,verified_primary_record,https://arxiv.org/abs/2607.13325,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-07-14) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2607.13325v1,arXiv preprint,arXiv:2607.13325v1,2026-10-04,"New audit of Sections III.C and V-VIII: assignment/sequence interface, formulations, platforms, references and timing limits. Fujitsu Digital Annealer is classical; its larger-scale results do not isolate quantum value. Formulation and platform effects overlap, and communication, API and queueing costs are omitted. https://arxiv.org/html/2607.13325v1",New empirical inclusion in the October literature extension; no prior-version record applies because the study was absent from the historical July audit.
-,bantysh2026disentangling,"Bantysh et al., 2026",arXiv preprint,arXiv:2609.15738v1,,"Not publicly available by the original June 30, 2026 cutoff.","Not included in the historical July 27, 2026 audit.",arXiv:2609.15738v1,Targeted July 1-October 4 literature extension; primary-record/full-text inspection and discovery decision documented in supplementary/literature-search.csv.,A constructive classical approximation to a specified QAOA regime provides a relevant quantum-inspired comparator.,No hardware quantum component; QAOA evolution motivates a classical product-state projection.,"BOND-1 projected evolution, schedule training and graph coloring.",Classical product-state projection after two-qubit updates; approximate MPS analysis and GSet quality versus literature best-known cuts. Not a matched whole-system solver race.,GSet Max-Cut and small random-graph entanglement studies.,"Cut divided by literature best-known value, not a proved approximation ratio against certified optima.",Fixed-schedule timing covers projected evolution and excludes graph coloring. Quality is the best cut among 10 runs; reported time is the mean per run. Tuning times identify the first best hit during an approximately one-hour search.,"Entanglement error bars are instance standard deviations; GSet best-of10 cuts and mean runtimes, not success-to-target intervals.",Intel Core i7-1355U for fixed-schedule runs; NVIDIA RTX A6000 for parameter search; no quantum hardware.,Heuristic product-state solver; best-known reference cuts do not certify optimum.,available on request,,Constructive classical baseline in fixed-parameter expanding-depth regime; no general conclusion about quantum optimization or entanglement.,"MPS analyses up to 50 qubits and 100 layers; classical BOND-1 on GSet up to 20,000 variables; best cuts among 10 runs.","Literature best-known cuts, not a matched solver race; best of 10 runs, mean single-run timing. Schedule trained on G1, G23 and G81, including a 20,000-variable instance.",Data availability statement offers data from the corresponding author upon reasonable request; no public archive is asserted.,2026-10-04,preprint; no journal reference shown on retrieved arXiv record,2026-10-12,verified_primary_record,https://arxiv.org/abs/2609.15738,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-09-14) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2609.15738v1,arXiv preprint,arXiv:2609.15738v1,2026-10-04,"New audit of the entanglement regime, GSet protocol, results and scope. The GSet schedule is trained on G1, G23 and G81, including the 20,000-variable G81 instance; those cases are not held out. Best-of-ten quality and preprocessing exclusions limit runtime comparisons. https://arxiv.org/html/2609.15738v1",New empirical inclusion in the October literature extension; no prior-version record applies because the study was absent from the historical July audit.
-,gaidai2026benchmarking,"Gaidai and Mukherjee, 2026",arXiv preprint,arXiv:2607.15543v1,,"Not publicly available by the original June 30, 2026 cutoff.","Not included in the historical July 27, 2026 audit.",arXiv:2607.15543v1,Targeted July 1-October 4 literature extension; primary-record/full-text inspection and discovery decision documented in supplementary/literature-search.csv.,Holding the continuous subsolver fixed yields a negative comparison of learned binary sampling with uniform and classical search.,Ideal variational sampler proposes binary commitment decisions.,Shared CasADi/IPOPT continuous solves; Uniform/SMAC outer comparators and separate SCIP reference.,"Ideal variational binary sampler versus Uniform and SMAC, sharing the continuous CasADi/IPOPT subproblem; separate monolithic SCIP comparison at 5 generators.",Generated AC optimal-power-flow/unit-commitment instances.,Reference cost divided by penalized cost; infeasible incumbents score zero in comparison plots. Inner nonlinear solves do not provide established global certificates.,Equal charged budget per size with quantum simulation time removed entirely. This favorable zero-quantum-time assumption is not hardware wall-clock evidence.,Instance-averaged trajectories over the selected 100 cases; Monte Carlo shot-adequacy checks. No formal between-method confidence intervals identified in the inspected comparison.,Ideal simulation; CasADi/IPOPT; SMAC; SCIP; Adam with custom SPSA-style gradient; 1000 shots per expectation; one ansatz layer.,Heuristic nonconvex inner optimization; no global original-problem certificate established by hybrid sampling.,source-code repository,https://github.com/GaidaiIgor/PowerGridQuantumOpt,Negative component result on small ideal simulations: trained sampling gives no incumbent-quality benefit over uniform. Not a universal no-advantage claim.,"5-13 generators; 100 selected instances per size shared by all arms; 1000 shots per expectation, one ansatz layer.","Same selected 100 fastest variational-converging instances out of 120 generated per size. Equal charged budgets with quantum simulation time set to zero; 30 s/continuous subproblem, 30 min at 5 generators.",Declarations link code and data in this repository; contents and experiments not independently audited.,2026-10-04,preprint; no journal reference shown on retrieved arXiv record,2026-10-12,verified_primary_record,https://arxiv.org/abs/2607.15543,"October 12 metadata refresh: arXiv title/authors/submission history rechecked; latest v1 (2026-07-17) unchanged. No journal reference appears on the record, and the recorded title search located no matching journal publication. This bounded search is not proof of nonpublication. Existing empirical source versions and audit dates are retained; no empirical reread.",arXiv:2607.15543v1,arXiv preprint,arXiv:2607.15543v1,2026-10-04,"New audit of the binary/continuous interface, generated instances, metrics, controls and timing. Only the 100 fastest variational-converging instances of 120 per size are retained for every arm. Quantum simulation time is removed from the charged budget. The resulting negative component finding is restricted to these small instances and protocols. https://arxiv.org/html/2607.15543v1",New empirical inclusion in the October literature extension; no prior-version record applies because the study was absent from the historical July audit.


==> anc/survey-metadata.json <==
{
  "eligibility_cutoff": "2026-10-12",
  "original_eligibility_cutoff": "2026-06-30",
  "search_window_start": "2026-07-01",
  "search_timezone": "America/New_York",
  "previous_verification_date": "2026-07-27",
  "verification_date": "2026-10-12",
  "revision_label": "October 12, 2026 literature refresh"
}

